Coordinate descents, monodromy, and finite normalization of marked-root maps

We study the dimension-indexed marked-root polynomial maps introduced by Harish. For every $n\geq 4$, their lower coefficient block extends to a polynomial coordinate system, giving three-dimensional Keller maps of geometric degree $n(n-2)$ for every choice of the fixed coefficients. We determine the generic monodromy of the original maps and all successive coordinate descents: it is the cyclic wreath product for odd $n$, and an explicit subgroup of index two for even $n$. Its order is $(n-2)^n n!/\gcd(2,n-2)$. We construct the smooth finite normalization and identify its complement of the affine source as $n-2$ disjoint affine divisors. One is ramified; the others record unramified loss of inverse sheets. The normalization has Picard group $\mathbb{Z}^{n-2}$ and the homotopy type of a wedge of $n-2$ two-spheres. Its rational deck group is cyclic, while the polynomial deck group of the source map is trivial. By base change, the normalization describes the preimage of any subvariety of the target; when the target polynomial factors, a component with only constant units is an open subset of a Kummer cover of the simple roots of one factor. Finally, the monodromy separates these maps, for $n\geq 4$, from single weighted lifts under stable polynomial left-right equivalence.

==> anc/CITATION.cff <==
cff-version: 1.2.0
message: "If you use these scripts, please cite the paper they accompany."
title: "Verification scripts for: Coordinate descents, monodromy, and finite normalization of marked-root maps"
type: software
version: "0.1.0"
license: Apache-2.0
authors:
  - family-names: Fonollosa
    given-names: "José A. R."
    affiliation: "Universitat Politècnica de Catalunya"
    email: jose.fonollosa@upc.edu
    orcid: "https://orcid.org/0000-0001-9513-7939"
keywords:
  - Keller maps
  - Jacobian conjecture
  - coordinate descent
  - monodromy
  - finite normalization
  - SymPy
preferred-citation:
  type: article
  title: "Coordinate descents, monodromy, and finite normalization of marked-root maps"
  authors:
    - family-names: Fonollosa
      given-names: "José A. R."
      affiliation: "Universitat Politècnica de Catalunya"
      orcid: "https://orcid.org/0000-0001-9513-7939"
  year: 2026


==> anc/LICENSE <==
Apache License
Version 2.0, January 2004
http://www.apache.org/licenses/

TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

1. Definitions.

"License" shall mean the terms and conditions for use, reproduction,
and distribution as defined by Sections 1 through 9 of this document.

"Licensor" shall mean the copyright owner or entity authorized by
the copyright owner that is granting the License.

"Legal Entity" shall mean the union of the acting entity and all
other entities that control, are controlled by, or are under common
control with that entity. For the purposes of this definition,
"control" means (i) the power, direct or indirect, to cause the
direction or management of such entity, whether by contract or
otherwise, or (ii) ownership of fifty percent (50%) or more of the
outstanding shares, or (iii) beneficial ownership of such entity.

"You" (or "Your") shall mean an individual or Legal Entity
exercising permissions granted by this License.

"Source" form shall mean the preferred form for making modifications,
including but not limited to software source code, documentation
source, and configuration files.

"Object" form shall mean any form resulting from mechanical
transformation or translation of a Source form, including but
not limited to compiled object code, generated documentation,
and conversions to other media types.

"Work" shall mean the work of authorship, whether in Source or
Object form, made available under the License, as indicated by a
copyright notice that is included in or attached to the work
(an example is provided in the Appendix below).

"Derivative Works" shall mean any work, whether in Source or Object
form, that is based on (or derived from) the Work and for which the
editorial revisions, annotations, elaborations, or other modifications
represent, as a whole, an original work of authorship. For the purposes
of this License, Derivative Works shall not include works that remain
separable from, or merely link (or bind by name) to the interfaces of,
the Work and Derivative Works thereof.

"Contribution" shall mean any work of authorship, including
the original version of the Work and any modifications or additions
to that Work or Derivative Works thereof, that is intentionally
submitted to Licensor for inclusion in the Work by the copyright owner
or by an individual or Legal Entity authorized to submit on behalf of
the copyright owner. For the purposes of this definition, "submitted"
means any form of electronic, verbal, or written communication sent
to the Licensor or its representatives, including but not limited to
communication on electronic mailing lists, source code control systems,
and issue tracking systems that are managed by, or on behalf of, the
Licensor for the purpose of discussing and improving the Work, but
excluding communication that is conspicuously marked or otherwise
designated in writing by the copyright owner as "Not a Contribution."

"Contributor" shall mean Licensor and any individual or Legal Entity
on behalf of whom a Contribution has been received by Licensor and
subsequently incorporated within the Work.

2. Grant of Copyright License. Subject to the terms and conditions of
this License, each Contributor hereby grants to You a perpetual,
worldwide, non-exclusive, no-charge, royalty-free, irrevocable
copyright license to reproduce, prepare Derivative Works of,
publicly display, publicly perform, sublicense, and distribute the
Work and such Derivative Works in Source or Object form.

3. Grant of Patent License. Subject to the terms and conditions of
this License, each Contributor hereby grants to You a perpetual,
worldwide, non-exclusive, no-charge, royalty-free, irrevocable
(except as stated in this section) patent license to make, have made,
use, offer to sell, sell, import, and otherwise transfer the Work,
where such license applies only to those patent claims licensable
by such Contributor that are necessarily infringed by their
Contribution(s) alone or by combination of their Contribution(s)
with the Work to which such Contribution(s) was submitted. If You
institute patent litigation against any entity (including a cross-claim
or counterclaim in a lawsuit) alleging that the Work or a Contribution
incorporated within the Work constitutes direct or contributory patent
infringement, then any patent licenses granted to You under this
License for that Work shall terminate as of the date such litigation
is filed.

4. Redistribution. You may reproduce and distribute copies of the
Work or Derivative Works thereof in any medium, with or without
modifications, and in Source or Object form, provided that You meet
the following conditions:

   a. You must give any other recipients of the Work or
      Derivative Works a copy of this License; and

   b. You must cause any modified files to carry prominent notices
      stating that You changed the files; and

   c. You must retain, in the Source form of any Derivative Works
      that You distribute, all copyright, patent, trademark, and
      attribution notices from the Source form of the Work,
      excluding those notices that do not pertain to any part of
      the Derivative Works; and

   d. If the Work includes a "NOTICE" text file as part of its
      distribution, then any Derivative Works that You distribute must
      include a readable copy of the attribution notices contained
      within such NOTICE file, excluding those notices that do not
      pertain to any part of the Derivative Works, in at least one
      of the following places: within a NOTICE text file distributed
      as part of the Derivative Works; within the Source form or
      documentation, if provided along with the Derivative Works; or,
      within a display generated by the Derivative Works, if and
      wherever such third-party notices normally appear. The contents
      of the NOTICE file are for informational purposes only and
      do not modify the License. You may add Your own attribution
      notices within Derivative Works that You distribute, alongside
      or as an addendum to the NOTICE text from the Work, provided
      that such additional attribution notices cannot be construed
      as modifying the License.

You may add Your own copyright statement to Your modifications and
may provide additional or different license terms and conditions
for use, reproduction, or distribution of Your modifications, or
for any such Derivative Works as a whole, provided Your use,
reproduction, and distribution of the Work otherwise complies with
the conditions stated in this License.

5. Submission of Contributions. Unless You explicitly state otherwise,
any Contribution intentionally submitted for inclusion in the Work
by You to the Licensor shall be under the terms and conditions of
this License, without any additional terms or conditions.
Notwithstanding the above, nothing herein shall supersede or modify
the terms of any separate license agreement you may have executed
with Licensor regarding such Contributions.

6. Trademarks. This License does not grant permission to use the trade
names, trademarks, service marks, or product names of the Licensor,
except as required for reasonable and customary use in describing the
origin of the Work and reproducing the content of the NOTICE file.

7. Disclaimer of Warranty. Unless required by applicable law or
agreed to in writing, Licensor provides the Work (and each
Contributor provides its Contributions) on an "AS IS" BASIS,
WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
implied, including, without limitation, any warranties or conditions
of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
PARTICULAR PURPOSE. You are solely responsible for determining the
appropriateness of using or redistributing the Work and assume any
risks associated with Your exercise of permissions under this License.

8. Limitation of Liability. In no event and under no legal theory,
whether in tort (including negligence), contract, or otherwise,
unless required by applicable law (such as deliberate and grossly
negligent acts) or agreed to in writing, shall any Contributor be
liable to You for damages, including any direct, indirect, special,
incidental, or consequential damages of any character arising as a
result of this License or out of the use or inability to use the
Work (including but not limited to damages for loss of goodwill,
work stoppage, computer failure or malfunction, or any and all
other commercial damages or losses), even if such Contributor
has been advised of the possibility of such damages.

9. Accepting Warranty or Additional Liability. While redistributing
the Work or Derivative Works thereof, You may choose to offer,
and charge a fee for, acceptance of support, warranty, indemnity,
or other liability obligations and/or rights consistent with this
License. However, in accepting such obligations, You may act only
on Your own behalf and on Your sole responsibility, not on behalf
of any other Contributor, and only if You agree to indemnify,
defend, and hold each Contributor harmless for any liability
incurred by, or claims asserted against, such Contributor by reason
of your accepting any such warranty or additional liability.

END OF TERMS AND CONDITIONS

APPENDIX: How to apply the Apache License to your work.

To apply the Apache License to your work, attach the following
boilerplate notice, with the fields enclosed by brackets "[]"
replaced with your own identifying information. (Don't include
the brackets!) The text should be enclosed in the appropriate
comment syntax for the file format. We also recommend that a
file or class name and description of purpose be included on the
same "printed page" as the copyright notice for easier
identification within third-party archives.

Copyright 2026 José A. R. Fonollosa

Licensed under the Apache License, Version 2.0 (the "License");
you may not use this file except in compliance with the License.
You may obtain a copy of the License at

    http://www.apache.org/licenses/LICENSE-2.0

Unless required by applicable law or agreed to in writing, software
distributed under the License is distributed on an "AS IS" BASIS,
WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
See the License for the specific language governing permissions and
limitations under the License.

==> anc/README.md <==
# Verification scripts for *Coordinate descents, monodromy, and finite normalization of marked-root maps*

This folder holds the exact computational checks that accompany the paper

> José A. R. Fonollosa, *Coordinate descents, monodromy, and finite
> normalization of marked-root maps*, arXiv, 2026.

The code is licensed under the Apache License 2.0; see [LICENSE](LICENSE).

The paper proves its results in the text. These scripts check the
identities, finite cases and implementations behind those proofs. They
are exact SymPy computations over the rationals, sometimes extended by
algebraic numbers, with one numerical reconstruction test at 50-digit
precision. They are controls, not formal proofs: a passing script does
not replace a proof in unbounded dimension or the topological gluing
argument.

## Running

Requirements: Python 3.10 or later, with the pinned packages in
[requirements.txt](requirements.txt). The checks were run with
Python 3.10.12, SymPy 1.14.0 and mpmath 1.3.0.

```sh
python -m pip install -r requirements.txt
python run_all.py
```

`run_all.py` runs the eight checks. The run takes about 13 minutes, almost
all of it in the last check. The runner writes three kinds of output:
- one log per script, in `results/logs/`;
- a manifest with the Python and SymPy versions and the SHA-256 hash, exit
  status and run time of every script, in `results/manifest.json`;
- the JSON records that five of the scripts produce, in `results/`.

The committed `results/` folder is the reference run. For the final version,
it was exported from the paper's verification run after checking that every
script and helper was byte-identical to the supplement copy; the manifest
records this provenance and the log hashes. Each script can also be run on
its own from this folder, for example
`python scripts/verify_marked_root_monodromy.py`.

## What each script checks

Labels refer to the paper. The run times are those of the reference run.

| Script | Paper | Checks | Time |
|---|---|---|---|
| `verify_marked_root_geometry.py` | §2, Prop. 2.2 (`prop:harish`), eq. (9) | Reconstruction on the three strata (finite root, zero root, root at infinity). The fibre formula over every multiplicity partition, n ≤ 10. The determinant factor det ∂(A₂,A₀)/∂(t,a) = −(m/2t)a^{2m−1}. | 2 s |
| `verify_marked_root_descent.py` | §3.2, eq. (11) | The first chart as three polynomial automorphisms with verified inverses, n = 4, 5, 6. Jacobian 1 for E₄,λ. | 1 s |
| `verify_marked_root_iterated_descent.py` | §3, Lemma 3.1, Prop. 3.2, Thm 1.1 | The completion lemma. The full descent for n = 4..8 at λ = 0 and for n = 5 with symbolic λ. The slopes −2/3, −3/2, 2/3, 3/2. The determinant (−1)ⁿ. A transported collision of K₅. | 22 s |
| `verify_marked_root_monodromy.py` | §4, Lemmas 4.1–4.2, Thm 1.2 | The derivative-product identity. The Smith form of the pair matrix. A transitive group of order \|Gₙ\| for n ≤ 12. Morse controls. | 1 s |
| `verify_marked_root_normalization.py` | §5, Thm 1.3; §7.2 | The infinity chart, chart determinant and gluing. The low-coefficient matrix with determinant −x^{2n−3}/2. Source points in the chart V. Retained simple roots at infinity. The cyclic model aᵐ = z^ℓ. | 1 s |
| `verify_power_weighted_overlap.py` | §7.1, eq. (24) | E₄,₀ ∘ Ψ = Λ ∘ F₂,₃, the inverse of Ψ, the determinants and the published collision. | 0.5 s |
| `verify_marked_root_sector_fibres.py` | §6 | The homogeneous derivative identity. Euler's relation. The balanced-factor resultants. Numerical reconstruction of every source point over random factorized targets, with p = H_h(x,p)·∂₁G_h(x,p). | 22 s |
| `verify_marked_root_descent_exposition.py` | §§2–3 | The identities derived in the text: Lemma 2.1, the determinant factors, the n = 3 example, the first chart and its offsets, the explicit E₄,₀, the model case of the completion lemma, and the offsets, second-jet inverse boundary and slopes of Prop. 3.2. | 11 min |

The numbers of propositions and equations match the version of the paper
dated 27 September 2026. The LaTeX labels shown in the scripts'
docstrings, such as `prop:harish` and `eq:first-chart`, identify the same
statements independently of numbering.

## Helper modules

- `scripts/marked_root.py` builds Harish's map Kₙ, counts fibres and
  reconstructs source points.
- `scripts/marked_root_descent.py` builds the first chart, the completion
  lemma and the full descent to E_{n,λ}. Each new coordinate keeps the
  symbol of the slot it replaces. After the full descent, the source
  (x, s_{n−1}, s_n) of the paper appears as the symbols (x, z_{n−1}, z_n).
- `scripts/coordinate_boundary.py` composes polynomial maps and checks
  polynomial inverses.

A few docstrings and JSON records name internal research notes of the
project (for example `marked-root-monodromy.md`). Those notes are not part
of this supplement. The paper contains every proof.

## Archival copies

- **arXiv.** This folder is distributed as the ancillary files (`anc/`)
  of the arXiv submission.
- **Zenodo.** The folder is archived with the metadata in
  [.zenodo.json](.zenodo.json). [CITATION.cff](CITATION.cff) gives the
  preferred citation.


==> anc/requirements.txt <==
# Tested with Python 3.10.12.
sympy==1.14.0
mpmath==1.3.0


==> anc/results/logs/verify_marked_root_descent.log <==
marked-root descent checks passed: eq:first-chart makes A_2 a source coordinate for n = 4, 5, 6, and E_{4,lambda} has Jacobian determinant one


==> anc/results/logs/verify_marked_root_descent_exposition.log <==
{
 "date": "2026-09-27",
 "driver_sha256": "9a2b16796b20275683d9f83afb015bdf0467af399882d7f57220bf80ff54d707",
 "lemma_shape_n": [
  3,
  4,
  5,
  6,
  7,
  8,
  9
 ],
 "harish_determinants_n": [
  3,
  4,
  5,
  6,
  7
 ],
 "n3_example": "C3, A2, A0 and det = 1/2 match the text",
 "first_chart": [
  {
   "n": 4,
   "c2": "-1"
  },
  {
   "n": 5,
   "c2": "-3/2"
  },
  {
   "n": 6,
   "c2": "-2"
  },
  {
   "n": 7,
   "c2": "-5/2"
  },
  {
   "n": 8,
   "c2": "-3"
  }
 ],
 "completion_model": {
  "w": "u**4*x + 2*u**3 + 2*u**2*x**2*z + 2*u*x*z + x**3*z**2 - z"
 },
 "e40_example": "E_{4,0} = (r, q, b) = (C_3, C_4, A_0) matches the text; det = 1 in (x, s_3, s_4)",
 "induction": {
  "symbolic": [
   {
    "n": 5,
    "k": 3,
    "slope": "-2/3",
    "offset_depends_on": [
     "lambda2"
    ],
    "inverse_boundary_slope": "2/3",
    "second_jet_offset_verified": true,
    "new_offset_depends_on": [
     "lambda2",
     "z3",
     "z4"
    ]
   },
   {
    "n": 6,
    "k": 3,
    "slope": "-2/3",
    "offset_depends_on": [
     "lambda2"
    ],
    "inverse_boundary_slope": "2/3",
    "second_jet_offset_verified": true,
    "new_offset_depends_on": [
     "lambda2",
     "z3",
     "z4"
    ]
   },
   {
    "n": 6,
    "k": 4,
    "slope": "-3/2",
    "offset_depends_on": [
     "lambda2",
     "lambda3"
    ],
    "inverse_boundary_slope": "3/2",
    "second_jet_offset_verified": true,
    "new_offset_depends_on": [
     "lambda2",
     "lambda3",
     "z4",
     "z5"
    ]
   }
  ],
  "slopes_n8": [
   "-2/3",
   "-3/2",
   "2/3",
   "3/2"
  ]
 },
 "all_checks_pass": true,
 "elapsed_seconds": 688.3,
 "scope": "Exact controls for identities derived in the text; the uniform statements are proved in the paper."
}
ALL CHECKS PASS


==> anc/results/logs/verify_marked_root_geometry.log <==
marked-root geometry passed: 28 direct chart reconstructions; 282 partition/boundary fixtures (eq:fibre-count); det d(A_2,A_0)/d(t,a) through n=10


==> anc/results/logs/verify_marked_root_iterated_descent.log <==
n=4, parameters=(0,): determinant 1, slopes [], degrees [16, 18, 10]
n=5, parameters=(0, 0): determinant -1, slopes [-2/3], degrees [32, 36, 16]
n=6, parameters=(0, 0, 0): determinant 1, slopes [-2/3, -3/2], degrees [44, 49, 19]
n=7, parameters=(0, 0, 0, 0): determinant -1, slopes [-2/3, -3/2, 2/3], degrees [58, 64, 22]
n=8, parameters=(0, 0, 0, 0, 0): determinant 1, slopes [-2/3, -3/2, 2/3, 3/2], degrees [74, 81, 25]
n=5, parameters=(lambda2, lambda3): determinant -1, slopes [-2/3], degrees [32, 36, 16]
iterated descent passed, including the transported n=5 collision


==> anc/results/logs/verify_marked_root_monodromy.log <==
n=3: exact group order 6
n=4: exact group order 192
n=5: exact group order 29160
n=6: exact group order 1474560
n=7: exact group order 393750000
n=8: exact group order 33861058560
n=9: exact group order 14643516908160
n=10: exact group order 1948197165465600
n=11: exact group order 1252631480200531200
n=12: exact group order 239500800000000000000
All monodromy controls passed.


==> anc/results/logs/verify_marked_root_normalization.log <==
All normalization, ramification and specialization controls passed.


==> anc/results/logs/verify_marked_root_sector_fibres.log <==
{
 "date": "2026-09-26",
 "driver_sha256": "bfcb374e21eb6568de8a42aaeeb3e1d5277dbd3215fce17429cea47926e57c6c",
 "derivative_identity_n": [
  3,
  4,
  5,
  6,
  7,
  8
 ],
 "euler_conversion": "X_1 d_1 G_h + X_0 d_0 G_h = e G_h (e = 3,4,5,7)",
 "balanced_resultants": [
  [
   5,
   2
  ],
  [
   6,
   3
  ],
  [
   4,
   2
  ]
 ],
 "factorized_fibres": [
  {
   "n": 5,
   "e": 3,
   "source_points_checked": 6,
   "expected": 6
  },
  {
   "n": 6,
   "e": 4,
   "source_points_checked": 16,
   "expected": 16
  },
  {
   "n": 6,
   "e": 3,
   "source_points_checked": 12,
   "expected": 12
  },
  {
   "n": 7,
   "e": 5,
   "source_points_checked": 20,
   "expected": 20
  }
 ],
 "all_checks_pass": true,
 "scope": "Controls for eq:homogeneous-derivative, Prop. base-change, Lemmas factor-unit / constant-cofactor and the balanced factorizations of Section 6.3; not proofs.",
 "paper_labels": {
  "derivative_identity_n": "eq:homogeneous-derivative",
  "euler_conversion": "lem:constant-cofactor (eq:cofactor-identity)",
  "balanced_resultants": "Section 6.3 balanced factorizations",
  "factorized_fibres": "prop:base-change, lem:factor-unit"
 }
}
ALL CHECKS PASS


==> anc/results/logs/verify_power_weighted_overlap.log <==
PASS: exact polynomial equivalence (eq:power-overlap), inverse of Psi, determinants and published collision


==> anc/results/manifest.json <==
{
  "recorded_utc": "2026-09-27T11:26:32.734424+00:00",
  "python": "3.10.12",
  "sympy": "1.14.0",
  "scope": "Exact finite algebraic controls supporting the written proofs; not formal verification.",
  "provenance": "Exported from the paper verification.json run; every script and helper is byte-identical to its supplement copy.",
  "helpers": {
    "marked_root.py": "b2846eab68ecfbe82d0d49af6f1ae29a6c2c76155174b45188dc79053e259fb8",
    "marked_root_descent.py": "4aef0ae4bc9251789ca3928a6057415d31e1c25d22426b0d89b0bb6e63a044e6",
    "coordinate_boundary.py": "e64af67e84b43fdb5175df452e13cf866750bf67e22ff44ac405673e56835123"
  },
  "checks": [
    {
      "script": "scripts/verify_marked_root_geometry.py",
      "sha256": "16cfaa64e2426c35384497c3990fdd553b61b4ae9c39c4ab0971751c65d0fabf",
      "exit_code": 0,
      "elapsed_seconds": 2.17,
      "log": "results/logs/verify_marked_root_geometry.log",
      "log_sha256": "8edf688ca765005d2ae9d6c7cbc4a6a3fcb6a638010801a1f874be7ee8029cfa",
      "status": "passed"
    },
    {
      "script": "scripts/verify_marked_root_descent.py",
      "sha256": "b3948ef920180a055932ab77f53b94933a5d2f88e99db9e2724adf1baeb84af1",
      "exit_code": 0,
      "elapsed_seconds": 1.22,
      "log": "results/logs/verify_marked_root_descent.log",
      "log_sha256": "cbfe8d421cba6e281685192acb33d706e0d58efca549613a869e9cc6875e4d3a",
      "status": "passed"
    },
    {
      "script": "scripts/verify_marked_root_iterated_descent.py",
      "sha256": "b3dab9c1b2a3b8fc6b9490c8ffff68e2ef580da71dc623cb0fc5a18b7771c2e9",
      "exit_code": 0,
      "elapsed_seconds": 22.322,
      "log": "results/logs/verify_marked_root_iterated_descent.log",
      "log_sha256": "6730790ed7fc05547bbd39088cbd4f682bbbc9ae69b049980b651fe78f8ba67a",
      "status": "passed"
    },
    {
      "script": "scripts/verify_marked_root_monodromy.py",
      "sha256": "bc7326b7397b47fd533f4dc1d4f4cc20ef8c494214fc4ba2c20a19c09b32229d",
      "exit_code": 0,
      "elapsed_seconds": 1.37,
      "log": "results/logs/verify_marked_root_monodromy.log",
      "log_sha256": "4da4cdf96f1712965ab0ded95f4920c0569770cdb9f93fe4c3b9017c401d7286",
      "status": "passed"
    },
    {
      "script": "scripts/verify_marked_root_normalization.py",
      "sha256": "99c3dc5dd01e1d6e9d7773e78361cda71eaa846596120403d1463a4f0a3bd050",
      "exit_code": 0,
      "elapsed_seconds": 1.018,
      "log": "results/logs/verify_marked_root_normalization.log",
      "log_sha256": "0856be80826a8d282198fbef972c9cb68f6379b16e9f638d935bafb677d61439",
      "status": "passed"
    },
    {
      "script": "scripts/verify_power_weighted_overlap.py",
      "sha256": "a6db746ad911ad033d41361aaaa527e0dd57e20534765dd303f3e0afe29bc0a1",
      "exit_code": 0,
      "elapsed_seconds": 0.467,
      "log": "results/logs/verify_power_weighted_overlap.log",
      "log_sha256": "9861cad385041b1532c3a982642a53a81cb81dfcb3399082263d57b3c5c15a49",
      "status": "passed"
    },
    {
      "script": "scripts/verify_marked_root_sector_fibres.py",
      "sha256": "bfcb374e21eb6568de8a42aaeeb3e1d5277dbd3215fce17429cea47926e57c6c",
      "exit_code": 0,
      "elapsed_seconds": 22.171,
      "log": "results/logs/verify_marked_root_sector_fibres.log",
      "log_sha256": "6398afc3e1bf88b5202d4720d9ab54f8cb77f7b0fc37cb3184e0fda75b54a958",
      "status": "passed"
    },
    {
      "script": "scripts/verify_marked_root_descent_exposition.py",
      "sha256": "9a2b16796b20275683d9f83afb015bdf0467af399882d7f57220bf80ff54d707",
      "exit_code": 0,
      "elapsed_seconds": 690.1,
      "log": "results/logs/verify_marked_root_descent_exposition.log",
      "log_sha256": "4dc094268813b7125125463e1514ad3f9e4b982c522e991167d5efb83d450b99",
      "status": "passed"
    }
  ],
  "status": "passed"
}


==> anc/results/marked_root_descent_exposition.json <==
{
 "date": "2026-09-27",
 "driver_sha256": "9a2b16796b20275683d9f83afb015bdf0467af399882d7f57220bf80ff54d707",
 "lemma_shape_n": [
  3,
  4,
  5,
  6,
  7,
  8,
  9
 ],
 "harish_determinants_n": [
  3,
  4,
  5,
  6,
  7
 ],
 "n3_example": "C3, A2, A0 and det = 1/2 match the text",
 "first_chart": [
  {
   "n": 4,
   "c2": "-1"
  },
  {
   "n": 5,
   "c2": "-3/2"
  },
  {
   "n": 6,
   "c2": "-2"
  },
  {
   "n": 7,
   "c2": "-5/2"
  },
  {
   "n": 8,
   "c2": "-3"
  }
 ],
 "completion_model": {
  "w": "u**4*x + 2*u**3 + 2*u**2*x**2*z + 2*u*x*z + x**3*z**2 - z"
 },
 "e40_example": "E_{4,0} = (r, q, b) = (C_3, C_4, A_0) matches the text; det = 1 in (x, s_3, s_4)",
 "induction": {
  "symbolic": [
   {
    "n": 5,
    "k": 3,
    "slope": "-2/3",
    "offset_depends_on": [
     "lambda2"
    ],
    "inverse_boundary_slope": "2/3",
    "second_jet_offset_verified": true,
    "new_offset_depends_on": [
     "lambda2",
     "z3",
     "z4"
    ]
   },
   {
    "n": 6,
    "k": 3,
    "slope": "-2/3",
    "offset_depends_on": [
     "lambda2"
    ],
    "inverse_boundary_slope": "2/3",
    "second_jet_offset_verified": true,
    "new_offset_depends_on": [
     "lambda2",
     "z3",
     "z4"
    ]
   },
   {
    "n": 6,
    "k": 4,
    "slope": "-3/2",
    "offset_depends_on": [
     "lambda2",
     "lambda3"
    ],
    "inverse_boundary_slope": "3/2",
    "second_jet_offset_verified": true,
    "new_offset_depends_on": [
     "lambda2",
     "lambda3",
     "z4",
     "z5"
    ]
   }
  ],
  "slopes_n8": [
   "-2/3",
   "-3/2",
   "2/3",
   "3/2"
  ]
 },
 "all_checks_pass": true,
 "elapsed_seconds": 688.3,
 "scope": "Exact controls for identities derived in the text; the uniform statements are proved in the paper."
}


==> anc/results/marked_root_monodromy.json <==
{
  "report": "marked-root-monodromy.md",
  "characteristic": "zero over C",
  "scope": "K_n and every fixed partial coordinate descent; not arbitrary nonlinear surfaces",
  "all_n_proof_in_report": true,
  "numerical_loops_replayed": false,
  "derivative_identity_dimensions": [
    3,
    4,
    5,
    6,
    7,
    8
  ],
  "pair_matrix_smith": [
    {
      "n": 3,
      "diagonal": [
        1,
        1,
        2
      ],
      "relations": 1
    },
    {
      "n": 4,
      "diagonal": [
        1,
        1,
        1,
        2
      ],
      "relations": 2
    },
    {
      "n": 5,
      "diagonal": [
        1,
        1,
        1,
        1,
        2
      ],
      "relations": 1
    },
    {
      "n": 6,
      "diagonal": [
        1,
        1,
        1,
        1,
        1,
        2
      ],
      "relations": 2
    },
    {
      "n": 7,
      "diagonal": [
        1,
        1,
        1,
        1,
        1,
        1,
        2
      ],
      "relations": 1
    },
    {
      "n": 8,
      "diagonal": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        2
      ],
      "relations": 2
    },
    {
      "n": 9,
      "diagonal": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        2
      ],
      "relations": 1
    },
    {
      "n": 10,
      "diagonal": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        2
      ],
      "relations": 2
    },
    {
      "n": 11,
      "diagonal": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        2
      ],
      "relations": 1
    },
    {
      "n": 12,
      "diagonal": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        2
      ],
      "relations": 2
    },
    {
      "n": 13,
      "diagonal": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        2
      ],
      "relations": 1
    },
    {
      "n": 14,
      "diagonal": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        2
      ],
      "relations": 2
    },
    {
      "n": 15,
      "diagonal": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        2
      ],
      "relations": 1
    },
    {
      "n": 16,
      "diagonal": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        2
      ],
      "relations": 2
    },
    {
      "n": 17,
      "diagonal": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        2
      ],
      "relations": 1
    },
    {
      "n": 18,
      "diagonal": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        2
      ],
      "relations": 2
    },
    {
      "n": 19,
      "diagonal": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        2
      ],
      "relations": 1
    },
    {
      "n": 20,
      "diagonal": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        2
      ],
      "relations": 2
    },
    {
      "n": 21,
      "diagonal": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        2
      ],
      "relations": 1
    },
    {
      "n": 22,
      "diagonal": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        2
      ],
      "relations": 2
    },
    {
      "n": 23,
      "diagonal": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        2
      ],
      "relations": 1
    },
    {
      "n": 24,
      "diagonal": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        2
      ],
      "relations": 2
    },
    {
      "n": 25,
      "diagonal": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        2
      ],
      "relations": 1
    },
    {
      "n": 26,
      "diagonal": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        2
      ],
      "relations": 2
    },
    {
      "n": 27,
      "diagonal": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        2
      ],
      "relations": 1
    },
    {
      "n": 28,
      "diagonal": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        2
      ],
      "relations": 2
    },
    {
      "n": 29,
      "diagonal": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        2
      ],
      "relations": 1
    },
    {
      "n": 30,
      "diagonal": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        2
      ],
      "relations": 2
    }
  ],
  "abstract_groups": [
    {
      "n": 3,
      "sheets": 3,
      "order": 6,
      "abstract_generators": [
        [
          1,
          0,
          2
        ],
        [
          0,
          2,
          1
        ]
      ]
    },
    {
      "n": 4,
      "sheets": 8,
      "order": 192,
      "abstract_generators": [
        [
          2,
          3,
          1,
          0,
          4,
          5,
          6,
          7
        ],
        [
          0,
          1,
          4,
          5,
          3,
          2,
          6,
          7
        ],
        [
          0,
          1,
          2,
          3,
          6,
          7,
          5,
          4
        ]
      ]
    },
    {
      "n": 5,
      "sheets": 15,
      "order": 29160,
      "abstract_generators": [
        [
          3,
          4,
          5,
          1,
          2,
          0,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14
        ],
        [
          0,
          1,
          2,
          6,
          7,
          8,
          4,
          5,
          3,
          9,
          10,
          11,
          12,
          13,
          14
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          9,
          10,
          11,
          7,
          8,
          6,
          12,
          13,
          14
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          12,
          13,
          14,
          10,
          11,
          9
        ]
      ]
    },
    {
      "n": 6,
      "sheets": 24,
      "order": 1474560,
      "abstract_generators": [
        [
          4,
          5,
          6,
          7,
          1,
          2,
          3,
          0,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23
        ],
        [
          0,
          1,
          2,
          3,
          8,
          9,
          10,
          11,
          5,
          6,
          7,
          4,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          12,
          13,
          14,
          15,
          9,
          10,
          11,
          8,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          16,
          17,
          18,
          19,
          13,
          14,
          15,
          12,
          20,
          21,
          22,
          23
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          20,
          21,
          22,
          23,
          17,
          18,
          19,
          16
        ]
      ]
    },
    {
      "n": 7,
      "sheets": 35,
      "order": 393750000,
      "abstract_generators": [
        [
          5,
          6,
          7,
          8,
          9,
          1,
          2,
          3,
          4,
          0,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34
        ],
        [
          0,
          1,
          2,
          3,
          4,
          10,
          11,
          12,
          13,
          14,
          6,
          7,
          8,
          9,
          5,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          15,
          16,
          17,
          18,
          19,
          11,
          12,
          13,
          14,
          10,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          20,
          21,
          22,
          23,
          24,
          16,
          17,
          18,
          19,
          15,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          25,
          26,
          27,
          28,
          29,
          21,
          22,
          23,
          24,
          20,
          30,
          31,
          32,
          33,
          34
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          30,
          31,
          32,
          33,
          34,
          26,
          27,
          28,
          29,
          25
        ]
      ]
    },
    {
      "n": 8,
      "sheets": 48,
      "order": 33861058560,
      "abstract_generators": [
        [
          6,
          7,
          8,
          9,
          10,
          11,
          1,
          2,
          3,
          4,
          5,
          0,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          12,
          13,
          14,
          15,
          16,
          17,
          7,
          8,
          9,
          10,
          11,
          6,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          18,
          19,
          20,
          21,
          22,
          23,
          13,
          14,
          15,
          16,
          17,
          12,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          24,
          25,
          26,
          27,
          28,
          29,
          19,
          20,
          21,
          22,
          23,
          18,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          30,
          31,
          32,
          33,
          34,
          35,
          25,
          26,
          27,
          28,
          29,
          24,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          36,
          37,
          38,
          39,
          40,
          41,
          31,
          32,
          33,
          34,
          35,
          30,
          42,
          43,
          44,
          45,
          46,
          47
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          42,
          43,
          44,
          45,
          46,
          47,
          37,
          38,
          39,
          40,
          41,
          36
        ]
      ]
    },
    {
      "n": 9,
      "sheets": 63,
      "order": 14643516908160,
      "abstract_generators": [
        [
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          1,
          2,
          3,
          4,
          5,
          6,
          0,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          8,
          9,
          10,
          11,
          12,
          13,
          7,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          15,
          16,
          17,
          18,
          19,
          20,
          14,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          22,
          23,
          24,
          25,
          26,
          27,
          21,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          29,
          30,
          31,
          32,
          33,
          34,
          28,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          36,
          37,
          38,
          39,
          40,
          41,
          35,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          43,
          44,
          45,
          46,
          47,
          48,
          42,
          56,
          57,
          58,
          59,
          60,
          61,
          62
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          56,
          57,
          58,
          59,
          60,
          61,
          62,
          50,
          51,
          52,
          53,
          54,
          55,
          49
        ]
      ]
    },
    {
      "n": 10,
      "sheets": 80,
      "order": 1948197165465600,
      "abstract_generators": [
        [
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          0,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62,
          63,
          64,
          65,
          66,
          67,
          68,
          69,
          70,
          71,
          72,
          73,
          74,
          75,
          76,
          77,
          78,
          79
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          8,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62,
          63,
          64,
          65,
          66,
          67,
          68,
          69,
          70,
          71,
          72,
          73,
          74,
          75,
          76,
          77,
          78,
          79
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          16,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62,
          63,
          64,
          65,
          66,
          67,
          68,
          69,
          70,
          71,
          72,
          73,
          74,
          75,
          76,
          77,
          78,
          79
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          24,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62,
          63,
          64,
          65,
          66,
          67,
          68,
          69,
          70,
          71,
          72,
          73,
          74,
          75,
          76,
          77,
          78,
          79
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          32,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62,
          63,
          64,
          65,
          66,
          67,
          68,
          69,
          70,
          71,
          72,
          73,
          74,
          75,
          76,
          77,
          78,
          79
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          40,
          56,
          57,
          58,
          59,
          60,
          61,
          62,
          63,
          64,
          65,
          66,
          67,
          68,
          69,
          70,
          71,
          72,
          73,
          74,
          75,
          76,
          77,
          78,
          79
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          56,
          57,
          58,
          59,
          60,
          61,
          62,
          63,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          48,
          64,
          65,
          66,
          67,
          68,
          69,
          70,
          71,
          72,
          73,
          74,
          75,
          76,
          77,
          78,
          79
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          64,
          65,
          66,
          67,
          68,
          69,
          70,
          71,
          57,
          58,
          59,
          60,
          61,
          62,
          63,
          56,
          72,
          73,
          74,
          75,
          76,
          77,
          78,
          79
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62,
          63,
          72,
          73,
          74,
          75,
          76,
          77,
          78,
          79,
          65,
          66,
          67,
          68,
          69,
          70,
          71,
          64
        ]
      ]
    },
    {
      "n": 11,
      "sheets": 99,
      "order": 1252631480200531200,
      "abstract_generators": [
        [
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          0,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62,
          63,
          64,
          65,
          66,
          67,
          68,
          69,
          70,
          71,
          72,
          73,
          74,
          75,
          76,
          77,
          78,
          79,
          80,
          81,
          82,
          83,
          84,
          85,
          86,
          87,
          88,
          89,
          90,
          91,
          92,
          93,
          94,
          95,
          96,
          97,
          98
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          9,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62,
          63,
          64,
          65,
          66,
          67,
          68,
          69,
          70,
          71,
          72,
          73,
          74,
          75,
          76,
          77,
          78,
          79,
          80,
          81,
          82,
          83,
          84,
          85,
          86,
          87,
          88,
          89,
          90,
          91,
          92,
          93,
          94,
          95,
          96,
          97,
          98
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          18,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62,
          63,
          64,
          65,
          66,
          67,
          68,
          69,
          70,
          71,
          72,
          73,
          74,
          75,
          76,
          77,
          78,
          79,
          80,
          81,
          82,
          83,
          84,
          85,
          86,
          87,
          88,
          89,
          90,
          91,
          92,
          93,
          94,
          95,
          96,
          97,
          98
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          27,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62,
          63,
          64,
          65,
          66,
          67,
          68,
          69,
          70,
          71,
          72,
          73,
          74,
          75,
          76,
          77,
          78,
          79,
          80,
          81,
          82,
          83,
          84,
          85,
          86,
          87,
          88,
          89,
          90,
          91,
          92,
          93,
          94,
          95,
          96,
          97,
          98
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          36,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62,
          63,
          64,
          65,
          66,
          67,
          68,
          69,
          70,
          71,
          72,
          73,
          74,
          75,
          76,
          77,
          78,
          79,
          80,
          81,
          82,
          83,
          84,
          85,
          86,
          87,
          88,
          89,
          90,
          91,
          92,
          93,
          94,
          95,
          96,
          97,
          98
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          45,
          63,
          64,
          65,
          66,
          67,
          68,
          69,
          70,
          71,
          72,
          73,
          74,
          75,
          76,
          77,
          78,
          79,
          80,
          81,
          82,
          83,
          84,
          85,
          86,
          87,
          88,
          89,
          90,
          91,
          92,
          93,
          94,
          95,
          96,
          97,
          98
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          63,
          64,
          65,
          66,
          67,
          68,
          69,
          70,
          71,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62,
          54,
          72,
          73,
          74,
          75,
          76,
          77,
          78,
          79,
          80,
          81,
          82,
          83,
          84,
          85,
          86,
          87,
          88,
          89,
          90,
          91,
          92,
          93,
          94,
          95,
          96,
          97,
          98
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62,
          72,
          73,
          74,
          75,
          76,
          77,
          78,
          79,
          80,
          64,
          65,
          66,
          67,
          68,
          69,
          70,
          71,
          63,
          81,
          82,
          83,
          84,
          85,
          86,
          87,
          88,
          89,
          90,
          91,
          92,
          93,
          94,
          95,
          96,
          97,
          98
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62,
          63,
          64,
          65,
          66,
          67,
          68,
          69,
          70,
          71,
          81,
          82,
          83,
          84,
          85,
          86,
          87,
          88,
          89,
          73,
          74,
          75,
          76,
          77,
          78,
          79,
          80,
          72,
          90,
          91,
          92,
          93,
          94,
          95,
          96,
          97,
          98
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62,
          63,
          64,
          65,
          66,
          67,
          68,
          69,
          70,
          71,
          72,
          73,
          74,
          75,
          76,
          77,
          78,
          79,
          80,
          90,
          91,
          92,
          93,
          94,
          95,
          96,
          97,
          98,
          82,
          83,
          84,
          85,
          86,
          87,
          88,
          89,
          81
        ]
      ]
    },
    {
      "n": 12,
      "sheets": 120,
      "order": 239500800000000000000,
      "abstract_generators": [
        [
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          0,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62,
          63,
          64,
          65,
          66,
          67,
          68,
          69,
          70,
          71,
          72,
          73,
          74,
          75,
          76,
          77,
          78,
          79,
          80,
          81,
          82,
          83,
          84,
          85,
          86,
          87,
          88,
          89,
          90,
          91,
          92,
          93,
          94,
          95,
          96,
          97,
          98,
          99,
          100,
          101,
          102,
          103,
          104,
          105,
          106,
          107,
          108,
          109,
          110,
          111,
          112,
          113,
          114,
          115,
          116,
          117,
          118,
          119
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          10,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62,
          63,
          64,
          65,
          66,
          67,
          68,
          69,
          70,
          71,
          72,
          73,
          74,
          75,
          76,
          77,
          78,
          79,
          80,
          81,
          82,
          83,
          84,
          85,
          86,
          87,
          88,
          89,
          90,
          91,
          92,
          93,
          94,
          95,
          96,
          97,
          98,
          99,
          100,
          101,
          102,
          103,
          104,
          105,
          106,
          107,
          108,
          109,
          110,
          111,
          112,
          113,
          114,
          115,
          116,
          117,
          118,
          119
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          20,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62,
          63,
          64,
          65,
          66,
          67,
          68,
          69,
          70,
          71,
          72,
          73,
          74,
          75,
          76,
          77,
          78,
          79,
          80,
          81,
          82,
          83,
          84,
          85,
          86,
          87,
          88,
          89,
          90,
          91,
          92,
          93,
          94,
          95,
          96,
          97,
          98,
          99,
          100,
          101,
          102,
          103,
          104,
          105,
          106,
          107,
          108,
          109,
          110,
          111,
          112,
          113,
          114,
          115,
          116,
          117,
          118,
          119
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          30,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62,
          63,
          64,
          65,
          66,
          67,
          68,
          69,
          70,
          71,
          72,
          73,
          74,
          75,
          76,
          77,
          78,
          79,
          80,
          81,
          82,
          83,
          84,
          85,
          86,
          87,
          88,
          89,
          90,
          91,
          92,
          93,
          94,
          95,
          96,
          97,
          98,
          99,
          100,
          101,
          102,
          103,
          104,
          105,
          106,
          107,
          108,
          109,
          110,
          111,
          112,
          113,
          114,
          115,
          116,
          117,
          118,
          119
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          40,
          60,
          61,
          62,
          63,
          64,
          65,
          66,
          67,
          68,
          69,
          70,
          71,
          72,
          73,
          74,
          75,
          76,
          77,
          78,
          79,
          80,
          81,
          82,
          83,
          84,
          85,
          86,
          87,
          88,
          89,
          90,
          91,
          92,
          93,
          94,
          95,
          96,
          97,
          98,
          99,
          100,
          101,
          102,
          103,
          104,
          105,
          106,
          107,
          108,
          109,
          110,
          111,
          112,
          113,
          114,
          115,
          116,
          117,
          118,
          119
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          60,
          61,
          62,
          63,
          64,
          65,
          66,
          67,
          68,
          69,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          50,
          70,
          71,
          72,
          73,
          74,
          75,
          76,
          77,
          78,
          79,
          80,
          81,
          82,
          83,
          84,
          85,
          86,
          87,
          88,
          89,
          90,
          91,
          92,
          93,
          94,
          95,
          96,
          97,
          98,
          99,
          100,
          101,
          102,
          103,
          104,
          105,
          106,
          107,
          108,
          109,
          110,
          111,
          112,
          113,
          114,
          115,
          116,
          117,
          118,
          119
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          70,
          71,
          72,
          73,
          74,
          75,
          76,
          77,
          78,
          79,
          61,
          62,
          63,
          64,
          65,
          66,
          67,
          68,
          69,
          60,
          80,
          81,
          82,
          83,
          84,
          85,
          86,
          87,
          88,
          89,
          90,
          91,
          92,
          93,
          94,
          95,
          96,
          97,
          98,
          99,
          100,
          101,
          102,
          103,
          104,
          105,
          106,
          107,
          108,
          109,
          110,
          111,
          112,
          113,
          114,
          115,
          116,
          117,
          118,
          119
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62,
          63,
          64,
          65,
          66,
          67,
          68,
          69,
          80,
          81,
          82,
          83,
          84,
          85,
          86,
          87,
          88,
          89,
          71,
          72,
          73,
          74,
          75,
          76,
          77,
          78,
          79,
          70,
          90,
          91,
          92,
          93,
          94,
          95,
          96,
          97,
          98,
          99,
          100,
          101,
          102,
          103,
          104,
          105,
          106,
          107,
          108,
          109,
          110,
          111,
          112,
          113,
          114,
          115,
          116,
          117,
          118,
          119
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62,
          63,
          64,
          65,
          66,
          67,
          68,
          69,
          70,
          71,
          72,
          73,
          74,
          75,
          76,
          77,
          78,
          79,
          90,
          91,
          92,
          93,
          94,
          95,
          96,
          97,
          98,
          99,
          81,
          82,
          83,
          84,
          85,
          86,
          87,
          88,
          89,
          80,
          100,
          101,
          102,
          103,
          104,
          105,
          106,
          107,
          108,
          109,
          110,
          111,
          112,
          113,
          114,
          115,
          116,
          117,
          118,
          119
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62,
          63,
          64,
          65,
          66,
          67,
          68,
          69,
          70,
          71,
          72,
          73,
          74,
          75,
          76,
          77,
          78,
          79,
          80,
          81,
          82,
          83,
          84,
          85,
          86,
          87,
          88,
          89,
          100,
          101,
          102,
          103,
          104,
          105,
          106,
          107,
          108,
          109,
          91,
          92,
          93,
          94,
          95,
          96,
          97,
          98,
          99,
          90,
          110,
          111,
          112,
          113,
          114,
          115,
          116,
          117,
          118,
          119
        ],
        [
          0,
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          13,
          14,
          15,
          16,
          17,
          18,
          19,
          20,
          21,
          22,
          23,
          24,
          25,
          26,
          27,
          28,
          29,
          30,
          31,
          32,
          33,
          34,
          35,
          36,
          37,
          38,
          39,
          40,
          41,
          42,
          43,
          44,
          45,
          46,
          47,
          48,
          49,
          50,
          51,
          52,
          53,
          54,
          55,
          56,
          57,
          58,
          59,
          60,
          61,
          62,
          63,
          64,
          65,
          66,
          67,
          68,
          69,
          70,
          71,
          72,
          73,
          74,
          75,
          76,
          77,
          78,
          79,
          80,
          81,
          82,
          83,
          84,
          85,
          86,
          87,
          88,
          89,
          90,
          91,
          92,
          93,
          94,
          95,
          96,
          97,
          98,
          99,
          110,
          111,
          112,
          113,
          114,
          115,
          116,
          117,
          118,
          119,
          101,
          102,
          103,
          104,
          105,
          106,
          107,
          108,
          109,
          100
        ]
      ]
    }
  ],
  "morse_limits": [
    {
      "n": 3,
      "critical_value_polynomial": "27*b**2 + 4"
    },
    {
      "n": 4,
      "critical_value_polynomial": "-256*b**3 - 27"
    },
    {
      "n": 5,
      "critical_value_polynomial": "3125*b**4 + 256"
    },
    {
      "n": 6,
      "critical_value_polynomial": "-46656*b**5 - 3125"
    },
    {
      "n": 7,
      "critical_value_polynomial": "823543*b**6 + 46656"
    },
    {
      "n": 8,
      "critical_value_polynomial": "-16777216*b**7 - 823543"
    },
    {
      "n": 9,
      "critical_value_polynomial": "387420489*b**8 + 16777216"
    },
    {
      "n": 10,
      "critical_value_polynomial": "-10000000000*b**9 - 387420489"
    },
    {
      "n": 11,
      "critical_value_polynomial": "285311670611*b**10 + 10000000000"
    },
    {
      "n": 12,
      "critical_value_polynomial": "-8916100448256*b**11 - 285311670611"
    }
  ],
  "fixed_parameter_controls": [
    {
      "n": 4,
      "q": 1,
      "lower": "3*T**2 + T",
      "critical_value_polynomial": "-256*b**3 - 1152*b**2 - 1728*b - 135"
    },
    {
      "n": 5,
      "q": 1,
      "lower": "-4*T**3 + 3*T**2 + T",
      "critical_value_polynomial": "3125*b**4 - 45000*b**3 + 78058*b**2 - 33420*b - 2763"
    },
    {
      "n": 6,
      "q": 1,
      "lower": "5*T**4 - 4*T**3 + 3*T**2 + T",
      "critical_value_polynomial": "-46656*b**5 + 235008*b**4 - 25462096*b**3 + 16542864*b**2 - 19439136*b - 1430973"
    },
    {
      "n": 7,
      "q": 1,
      "lower": "-6*T**5 + 5*T**4 - 4*T**3 + 3*T**2 + T",
      "critical_value_polynomial": "823543*b**6 - 200675580*b**5 - 2442200322*b**4 + 500331820*b**3 - 296142933*b**2 + 2845820928*b + 197764864"
    },
    {
      "n": 8,
      "q": 1,
      "lower": "7*T**6 - 6*T**5 + 5*T**4 - 4*T**3 + 3*T**2 + T",
      "critical_value_polynomial": "-16777216*b**7 - 621150208*b**6 - 1001960507648*b**5 - 264408478464*b**4 + 170817193216*b**3 + 417142387312*b**2 - 1762729434476*b - 123358702439"
    }
  ],
  "paper_labels": {
    "derivative_identity_dimensions": "eq:derivative-product",
    "pair_matrix_smith": "lem:pair (relation group)",
    "abstract_groups": "thm:monodromy-main (order |G_n|)",
    "morse_limits": "lem:morse (scaling limit z^n + z)",
    "fixed_parameter_controls": "lem:morse (fixed lower coefficients)"
  }
}


==> anc/results/marked_root_normalization.json <==
{
  "report": "marked-root-finite-normalization.md",
  "scope": "K_n and all fixed coordinate descents; arbitrary graph normalizations require separate work",
  "chart_controls": [
    {
      "n": 3,
      "degree": 3,
      "r": "3*b*u**2 - 2*u - v",
      "q": "b*u**3 - u**2 + u*v + u*(-3*b*u**2 + 2*u)",
      "ramification_determinant": "v",
      "critical_boundary_ramification": 2,
      "unramified_missing_zero_branches": 0
    },
    {
      "n": 4,
      "degree": 8,
      "r": "4*b*u**3 - 2*lambda2*u - 3*u**2 - v**2",
      "q": "b*u**4 - lambda2*u**2 - u**3 + u*v**2 + u*(-4*b*u**3 + 2*lambda2*u + 3*u**2)",
      "ramification_determinant": "2*v**3",
      "critical_boundary_ramification": 4,
      "unramified_missing_zero_branches": 1
    },
    {
      "n": 5,
      "degree": 15,
      "r": "5*b*u**4 - 3*lambda2*u**2 - 2*lambda3*u - 4*u**3 - v**3",
      "q": "b*u**5 - lambda2*u**3 - lambda3*u**2 - u**4 + u*v**3 + u*(-5*b*u**4 + 3*lambda2*u**2 + 2*lambda3*u + 4*u**3)",
      "ramification_determinant": "3*v**5",
      "critical_boundary_ramification": 6,
      "unramified_missing_zero_branches": 2
    },
    {
      "n": 6,
      "degree": 24,
      "r": "6*b*u**5 - 4*lambda2*u**3 - 3*lambda3*u**2 - 2*lambda4*u - 5*u**4 - v**4",
      "q": "b*u**6 - lambda2*u**4 - lambda3*u**3 - lambda4*u**2 - u**5 + u*v**4 + u*(-6*b*u**5 + 4*lambda2*u**3 + 3*lambda3*u**2 + 2*lambda4*u + 5*u**4)",
      "ramification_determinant": "4*v**7",
      "critical_boundary_ramification": 8,
      "unramified_missing_zero_branches": 3
    },
    {
      "n": 7,
      "degree": 35,
      "r": "7*b*u**6 - 5*lambda2*u**4 - 4*lambda3*u**3 - 3*lambda4*u**2 - 2*lambda5*u - 6*u**5 - v**5",
      "q": "b*u**7 - lambda2*u**5 - lambda3*u**4 - lambda4*u**3 - lambda5*u**2 - u**6 + u*v**5 + u*(-7*b*u**6 + 5*lambda2*u**4 + 4*lambda3*u**3 + 3*lambda4*u**2 + 2*lambda5*u + 6*u**5)",
      "ramification_determinant": "5*v**9",
      "critical_boundary_ramification": 10,
      "unramified_missing_zero_branches": 4
    },
    {
      "n": 8,
      "degree": 48,
      "r": "8*b*u**7 - 6*lambda2*u**5 - 5*lambda3*u**4 - 4*lambda4*u**3 - 3*lambda5*u**2 - 2*lambda6*u - 7*u**6 - v**6",
      "q": "b*u**8 - lambda2*u**6 - lambda3*u**5 - lambda4*u**4 - lambda5*u**3 - lambda6*u**2 - u**7 + u*v**6 + u*(-8*b*u**7 + 6*lambda2*u**5 + 5*lambda3*u**4 + 4*lambda4*u**3 + 3*lambda5*u**2 + 2*lambda6*u + 7*u**6)",
      "ramification_determinant": "6*v**11",
      "critical_boundary_ramification": 12,
      "unramified_missing_zero_branches": 5
    },
    {
      "n": 9,
      "degree": 63,
      "r": "9*b*u**8 - 7*lambda2*u**6 - 6*lambda3*u**5 - 5*lambda4*u**4 - 4*lambda5*u**3 - 3*lambda6*u**2 - 2*lambda7*u - 8*u**7 - v**7",
      "q": "b*u**9 - lambda2*u**7 - lambda3*u**6 - lambda4*u**5 - lambda5*u**4 - lambda6*u**3 - lambda7*u**2 - u**8 + u*v**7 + u*(-9*b*u**8 + 7*lambda2*u**6 + 6*lambda3*u**5 + 5*lambda4*u**4 + 4*lambda5*u**3 + 3*lambda6*u**2 + 2*lambda7*u + 8*u**7)",
      "ramification_determinant": "7*v**13",
      "critical_boundary_ramification": 14,
      "unramified_missing_zero_branches": 6
    },
    {
      "n": 10,
      "degree": 80,
      "r": "10*b*u**9 - 8*lambda2*u**7 - 7*lambda3*u**6 - 6*lambda4*u**5 - 5*lambda5*u**4 - 4*lambda6*u**3 - 3*lambda7*u**2 - 2*lambda8*u - 9*u**8 - v**8",
      "q": "b*u**10 - lambda2*u**8 - lambda3*u**7 - lambda4*u**6 - lambda5*u**5 - lambda6*u**4 - lambda7*u**3 - lambda8*u**2 - u**9 + u*v**8 + u*(-10*b*u**9 + 8*lambda2*u**7 + 7*lambda3*u**6 + 6*lambda4*u**5 + 5*lambda5*u**4 + 4*lambda6*u**3 + 3*lambda7*u**2 + 2*lambda8*u + 9*u**8)",
      "ramification_determinant": "8*v**15",
      "critical_boundary_ramification": 16,
      "unramified_missing_zero_branches": 7
    },
    {
      "n": 11,
      "degree": 99,
      "r": "11*b*u**10 - 9*lambda2*u**8 - 8*lambda3*u**7 - 7*lambda4*u**6 - 6*lambda5*u**5 - 5*lambda6*u**4 - 4*lambda7*u**3 - 3*lambda8*u**2 - 2*lambda9*u - 10*u**9 - v**9",
      "q": "b*u**11 - lambda2*u**9 - lambda3*u**8 - lambda4*u**7 - lambda5*u**6 - lambda6*u**5 - lambda7*u**4 - lambda8*u**3 - lambda9*u**2 - u**10 + u*v**9 + u*(-11*b*u**10 + 9*lambda2*u**8 + 8*lambda3*u**7 + 7*lambda4*u**6 + 6*lambda5*u**5 + 5*lambda6*u**4 + 4*lambda7*u**3 + 3*lambda8*u**2 + 2*lambda9*u + 10*u**9)",
      "ramification_determinant": "9*v**17",
      "critical_boundary_ramification": 18,
      "unramified_missing_zero_branches": 8
    },
    {
      "n": 12,
      "degree": 120,
      "r": "12*b*u**11 - 2*lambda10*u - 10*lambda2*u**9 - 9*lambda3*u**8 - 8*lambda4*u**7 - 7*lambda5*u**6 - 6*lambda6*u**5 - 5*lambda7*u**4 - 4*lambda8*u**3 - 3*lambda9*u**2 - 11*u**10 - v**10",
      "q": "b*u**12 - lambda10*u**2 - lambda2*u**10 - lambda3*u**9 - lambda4*u**8 - lambda5*u**7 - lambda6*u**6 - lambda7*u**5 - lambda8*u**4 - lambda9*u**3 - u**11 + u*v**10 + u*(-12*b*u**11 + 2*lambda10*u + 10*lambda2*u**9 + 9*lambda3*u**8 + 8*lambda4*u**7 + 7*lambda5*u**6 + 6*lambda6*u**5 + 5*lambda7*u**4 + 4*lambda8*u**3 + 3*lambda9*u**2 + 11*u**10)",
      "ramification_determinant": "10*v**19",
      "critical_boundary_ramification": 20,
      "unramified_missing_zero_branches": 9
    }
  ],
  "direct_original_map_dimensions": [
    3,
    4,
    5,
    6
  ],
  "low_coefficient_recovery": [
    {
      "n": 3,
      "determinant": "-x**3/2"
    },
    {
      "n": 4,
      "determinant": "-x**5/2"
    },
    {
      "n": 5,
      "determinant": "-x**7/2"
    },
    {
      "n": 6,
      "determinant": "-x**9/2"
    }
  ],
  "simple_infinity_controls": [
    {
      "n": 3,
      "profile": {
        "simple_finite": 2,
        "zero": 0,
        "infinity_multiplicity": 1,
        "count": 3,
        "generic_degree": 3
      }
    },
    {
      "n": 4,
      "profile": {
        "simple_finite": 3,
        "zero": 0,
        "infinity_multiplicity": 1,
        "count": 8,
        "generic_degree": 8
      }
    },
    {
      "n": 5,
      "profile": {
        "simple_finite": 4,
        "zero": 0,
        "infinity_multiplicity": 1,
        "count": 15,
        "generic_degree": 15
      }
    },
    {
      "n": 6,
      "profile": {
        "simple_finite": 5,
        "zero": 0,
        "infinity_multiplicity": 1,
        "count": 24,
        "generic_degree": 24
      }
    },
    {
      "n": 7,
      "profile": {
        "simple_finite": 6,
        "zero": 0,
        "infinity_multiplicity": 1,
        "count": 35,
        "generic_degree": 35
      }
    },
    {
      "n": 8,
      "profile": {
        "simple_finite": 7,
        "zero": 0,
        "infinity_multiplicity": 1,
        "count": 48,
        "generic_degree": 48
      }
    }
  ],
  "cyclic_specializations": [
    {
      "cyclic_order": 2,
      "contact_order": 1,
      "normalized_components": 1,
      "degree_per_component": 2
    },
    {
      "cyclic_order": 2,
      "contact_order": 2,
      "normalized_components": 2,
      "degree_per_component": 1
    },
    {
      "cyclic_order": 3,
      "contact_order": 2,
      "normalized_components": 1,
      "degree_per_component": 3
    },
    {
      "cyclic_order": 3,
      "contact_order": 3,
      "normalized_components": 3,
      "degree_per_component": 1
    },
    {
      "cyclic_order": 4,
      "contact_order": 2,
      "normalized_components": 2,
      "degree_per_component": 2
    },
    {
      "cyclic_order": 4,
      "contact_order": 4,
      "normalized_components": 4,
      "degree_per_component": 1
    },
    {
      "cyclic_order": 6,
      "contact_order": 4,
      "normalized_components": 2,
      "degree_per_component": 3
    }
  ],
  "picard_and_homotopy_proofs_in_report": true,
  "paper_labels": {
    "chart_controls": "eq:infinity-chart, eq:chart-det, eq:gluing",
    "low_coefficient_recovery": "U cap V = V\u00b0 (eq:uv-reconstruction)",
    "direct_original_map_dimensions": "eq:infinity-chart on the source",
    "simple_infinity_controls": "boundary eq:boundary (q = 0 retained)",
    "cyclic_specializations": "Section 7.2 cyclic model"
  }
}


==> anc/results/marked_root_sector_fibres.json <==
{
 "date": "2026-09-26",
 "driver_sha256": "bfcb374e21eb6568de8a42aaeeb3e1d5277dbd3215fce17429cea47926e57c6c",
 "derivative_identity_n": [
  3,
  4,
  5,
  6,
  7,
  8
 ],
 "euler_conversion": "X_1 d_1 G_h + X_0 d_0 G_h = e G_h (e = 3,4,5,7)",
 "balanced_resultants": [
  [
   5,
   2
  ],
  [
   6,
   3
  ],
  [
   4,
   2
  ]
 ],
 "factorized_fibres": [
  {
   "n": 5,
   "e": 3,
   "source_points_checked": 6,
   "expected": 6
  },
  {
   "n": 6,
   "e": 4,
   "source_points_checked": 16,
   "expected": 16
  },
  {
   "n": 6,
   "e": 3,
   "source_points_checked": 12,
   "expected": 12
  },
  {
   "n": 7,
   "e": 5,
   "source_points_checked": 20,
   "expected": 20
  }
 ],
 "all_checks_pass": true,
 "scope": "Controls for eq:homogeneous-derivative, Prop. base-change, Lemmas factor-unit / constant-cofactor and the balanced factorizations of Section 6.3; not proofs.",
 "paper_labels": {
  "derivative_identity_n": "eq:homogeneous-derivative",
  "euler_conversion": "lem:constant-cofactor (eq:cofactor-identity)",
  "balanced_resultants": "Section 6.3 balanced factorizations",
  "factorized_fibres": "prop:base-change, lem:factor-unit"
 }
}


==> anc/results/power_weighted_overlap.json <==
{
  "status": "passed",
  "scope": "E_(4,0) only; no higher-n equivalence asserted",
  "identity": "E_(4,0) o Psi = Lambda o F_(2,3)  (eq:power-overlap)",
  "source": [
    "x",
    "y",
    "-4*x**3*y**3 - 20*x*y**2/3 - 2*z"
  ],
  "source_inverse": [
    "x",
    "y",
    "-2*x**3*y**3 - 10*x*y**2/3 - z/2"
  ],
  "source_jacobian": "-2",
  "target": "Lambda(A,B,C)=(-B,3A,C)",
  "target_inverse": "Lambda^-1(r,q,b)=(q/3,-r,b)",
  "target_jacobian": "3",
  "published_jacobian": "-2/3",
  "published_degrees": [
    13,
    11,
    5
  ],
  "collision_images": [
    "(0, 9/64, 1)",
    "(0, 9/64, 1)"
  ],
  "source_url": "https://agnt.gg/whitepapers/power-weighted-lifts-higher-weight-keller-maps.html",
  "script_sha256": "a6db746ad911ad033d41361aaaa527e0dd57e20534765dd303f3e0afe29bc0a1"
}


==> anc/run_all.py <==
"""Run every verification script of the supplement and write results/manifest.json.

Usage (from this folder):  python run_all.py
The scripts are exact finite algebraic controls supporting the written proofs; they are not formal verification.
"""

import hashlib
import importlib.metadata
import json
import platform
import subprocess
import sys
import time
from datetime import datetime, timezone
from pathlib import Path

HERE = Path(__file__).resolve().parent
CHECKS = (
    'verify_marked_root_geometry.py',
    'verify_marked_root_descent.py',
    'verify_marked_root_iterated_descent.py',
    'verify_marked_root_monodromy.py',
    'verify_marked_root_normalization.py',
    'verify_power_weighted_overlap.py',
    'verify_marked_root_sector_fibres.py',
    'verify_marked_root_descent_exposition.py',
)
HELPERS = ('marked_root.py', 'marked_root_descent.py', 'coordinate_boundary.py')


def digest(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def main():
    logs = HERE/'results'/'logs'
    logs.mkdir(parents=True, exist_ok=True)
    manifest = dict(
        recorded_utc=datetime.now(timezone.utc).isoformat(),
        python=platform.python_version(), sympy=importlib.metadata.version('sympy'),
        scope='Exact finite algebraic controls supporting the written proofs; not formal verification.',
        helpers={name: digest(HERE/'scripts'/name) for name in HELPERS},
        checks=[], status='running',
    )
    for name in CHECKS:
        script = HERE/'scripts'/name
        log = logs/(script.stem+'.log')
        print(f'Running {name}', flush=True)
        start = time.monotonic()
        with log.open('w') as stream:
            code = subprocess.run([sys.executable, '-u', str(script)], cwd=HERE,
                                  stdout=stream, stderr=subprocess.STDOUT).returncode
        entry = dict(script='scripts/'+name, sha256=digest(script), exit_code=code,
                     elapsed_seconds=round(time.monotonic()-start, 1),
                     log=str(log.relative_to(HERE)), status='passed' if code == 0 else 'failed')
        manifest['checks'].append(entry)
        print(f"  {entry['status']} ({entry['elapsed_seconds']} s)", flush=True)
    failed = [c['script'] for c in manifest['checks'] if c['status'] != 'passed']
    manifest['status'] = 'failed' if failed else 'passed'
    (HERE/'results'/'manifest.json').write_text(json.dumps(manifest, indent=2)+'\n')
    print('FAILED: '+', '.join(failed) if failed else f'All {len(CHECKS)} checks passed.')
    return 1 if failed else 0


if __name__ == '__main__':
    sys.exit(main())


==> anc/scripts/coordinate_boundary.py <==
"""Pole degeneration identities for coordinates over C(C)[A,B].

The mathematical coordinate hypothesis requires a completion or another proof;
these constructors do not infer it from a nonzero Jacobian alone.
"""

import sympy as sp


def pole_initial(U, A, B, C):
    terms = [(ijk, coefficient) for ijk, coefficient in sp.Poly(U, A, B, C).terms()
             if coefficient != 0]
    N = max([0, *(2*i+j-k for (i, j, k), coefficient in terms)])
    family = sp.expand(sum(coefficient*A**i*B**j*C**(N-2*i-j+k)
                           for (i, j, k), coefficient in terms))
    return {"N": N, "family": family, "initial": sp.expand(family.subs(C, 0))}


def jacobian_derivative(f, g, A, B):
    return sp.expand(sp.diff(f, B)*sp.diff(g, A)-sp.diff(f, A)*sp.diff(g, B))


def compose_maps(left, right, variables):
    substitution = dict(zip(variables, right))
    return tuple(sp.expand(sp.sympify(f).subs(substitution, simultaneous=True)) for f in left)


def verify_inverse(forward, inverse, variables):
    if len(forward) != len(variables) or len(inverse) != len(variables):
        raise ValueError("a full polynomial completion and inverse are required")
    for f in (*forward, *inverse):
        sp.Poly(f, *variables)  # Reject a merely rational inverse.
    if compose_maps(forward, inverse, variables) != tuple(variables):
        raise ValueError("forward after inverse is not the identity")
    if compose_maps(inverse, forward, variables) != tuple(variables):
        raise ValueError("inverse after forward is not the identity")


def followed_by(first, second, variables):
    """Compose already specified (forward, inverse) pairs in execution order."""
    return (compose_maps(second[0], first[0], variables),
            compose_maps(first[1], second[1], variables))


==> anc/scripts/marked_root.py <==
"""Exact construction and fibre accounting for the marked-root family.

Paper: papers/marked-root-descent, Section 2.
- marked_root_map(n) returns the components K_n = (C_3, ..., C_n, A_2, A_0) of eq:compiler, the variables
  (x, y, z3, ..., zn), the coefficient of T (which is one) and the degree in T.
- fibre_profile counts fibres by eq:fibre-count.
- reconstruct inverts the three strata of the proof of Proposition prop:harish.
Proofs and boundary conventions: marked-root-family-analysis.md.
Importing this module performs no verification jobs.
"""

import sympy as sp

T = sp.Symbol("T")


def marked_root_map(n):
    if n < 3:
        raise ValueError("the construction needs n at least three")
    x, y = sp.symbols("x y")
    z = sp.symbols(f"z3:{n+1}")
    p = 1 + x*y
    bracket = (n*y*(y*T + sp.Rational(1, 2))
               + z[0]*(p*T + x/2)
               + sum(z[j-3]*T**(j-2) for j in range(4, n+1)))
    polynomial = sp.Poly(sp.expand((1-y*T)**(n-1)*(p*T-x)
                                   + (p*T-x)**2*bracket), T)
    components = [polynomial.nth(k) for k in range(3, n+1)]
    components += [polynomial.nth(2), -polynomial.nth(0)]
    return components, (x, y) + z, polynomial.nth(1), polynomial.degree()


def fibre_profile(polynomial, n):
    """Count geometric points using full multiplicities, including infinity."""
    polynomial = sp.Poly(polynomial, T)
    if n < 3 or polynomial.degree() > n or polynomial.nth(1) != 1:
        raise ValueError("need n >= 3, degree <= n, and coefficient of T equal to 1")
    if any(coefficient.free_symbols for coefficient in polynomial.all_coeffs()):
        raise ValueError("specialize target coefficients before counting a fibre")
    simple_finite = sum(f.degree() for f, e in polynomial.sqf_list()[1] if e == 1)
    zero = int(polynomial.nth(0) == 0)
    infinity_multiplicity = n - polynomial.degree()
    simple_nonzero_projective = simple_finite - zero + int(infinity_multiplicity == 1)
    count = (n-2)*simple_nonzero_projective + zero
    return dict(simple_finite=simple_finite, zero=zero,
                infinity_multiplicity=infinity_multiplicity,
                count=count, generic_degree=n*(n-2))


def attainable_counts(n):
    m = n-2
    return sorted({m*j for j in range(n-1)} | {n*m}
                  | {m*j+1 for j in range(n-2)} | {(n-1)*m+1})


def reconstruct(polynomial, n, *, root=None, a=None, infinity_x=None):
    """Reconstruct one admissible branch; caller supplies its exact radical.

    root=0 selects the unique zero branch. infinity_x selects the infinity
    branch. Otherwise root and a satisfy P(root)=0, a**(n-2)=P'(root).
    Invalid branch data raise ValueError rather than inventing a preimage.
    """
    polynomial = sp.Poly(polynomial, T)
    fibre_profile(polynomial, n)  # Check normalization.
    expression = polynomial.as_expr()
    clean = lambda e: sp.cancel(sp.expand(e))
    if root == 0:
        if polynomial.nth(0) != 0 or infinity_x is not None:
            raise ValueError("zero branch requires P(0)=0")
        y = -2*polynomial.nth(2)/sp.Integer(n-2)
        residual = sp.Poly(sp.expand(expression - T*(1-y*T)**(n-1)
                                    - T**2*n*y*(y*T+sp.Rational(1, 2))), T)
        return (sp.S.Zero, y) + tuple(residual.nth(j) for j in range(3, n+1))
    if infinity_x is not None:
        x = sp.sympify(infinity_x)
        if (x == 0 or polynomial.degree() != n-1
                or clean(polynomial.nth(n-1)*x**(n-2)+1) != 0):
            raise ValueError("infinity branch requires a simple root at infinity")
        y, p = -1/x, sp.S.Zero
    else:
        if root is None or a is None:
            raise ValueError("finite branch requires root and a")
        root, a = map(sp.sympify, (root, a))
        if (a == 0 or clean(polynomial.eval(root)) != 0
                or clean(a**(n-2)-polynomial.diff().eval(root)) != 0):
            raise ValueError("finite branch requires a nonzero derivative root")
        x, y, p = root/a, (1-a)/root, 1/a
    numerator = sp.Poly(sp.expand(expression-(1-y*T)**(n-1)*(p*T-x)), T)
    quotient, remainder = sp.div(numerator, sp.Poly((p*T-x)**2, T))
    if any(clean(c) != 0 for c in remainder.all_coeffs()):
        raise ValueError("branch division has a nonzero remainder")
    z3 = clean((2*quotient.nth(0)-n*y)/x)
    return (clean(x), clean(y), z3) + tuple(clean(quotient.nth(j-2))
                                           for j in range(4, n+1))


==> anc/scripts/marked_root_descent.py <==
"""Polynomial coordinates for successive marked-root descents to dimension 3.

Implements Section 3 of papers/marked-root-descent: the first chart eq:first-chart, Lemma lem:completion
(square_completion) and the induction of Proposition prop:induction (three_dimensional_map).
Naming: each new coordinate keeps the sympy symbol of the slot it occupies. After the first chart the
symbols (x, y, z3, z4) carry the paper's (x, v_2, s_3, s_4). After the full descent the source of E_{n,lambda}
is returned as the symbols (x, z_(n-1), z_n), which carry the paper's (x, s_(n-1), s_n).
The construction is exact, but expanded maps can be large. The general proof is the lemma, not an
unbounded expansion test.
"""

import sympy as sp

from marked_root import marked_root_map


def initial_chart(n):
    """Return K_n, its variables, and the inverse first chart theta of eq:first-chart.

    theta expresses the original (x, y, z3, z4, ...) in the new coordinates (x, v_2, s_3, s_4, ...), which
    reuse the symbols (x, y, z3, z4, ...); A_2 o theta = v_2 (the symbol y).
    """
    if n < 4:
        raise ValueError('A2 completion requires n >= 4')
    components, variables, _, _ = marked_root_map(n)
    x, y, u, v = variables[:4]
    old_y = (y-x*u)/sp.Rational(-(n-2), 2)
    tail = -sp.Rational(n*(n+1), 2)*old_y**2-sp.Rational(3*n, 2)*x*old_y**3
    p = 1+x*old_y
    theta = (x, old_y, -sp.Rational(2, 3)*(u-tail)-x*v,
             -(2*old_y+x*old_y**2)*(u-tail)-sp.Rational(3, 2)*p**2*v)
    return components, variables, theta + variables[4:]


def divide_x_squared(expression, x):
    polynomial = sp.Poly(sp.expand(expression), x)
    if polynomial.nth(0) != 0 or polynomial.nth(1) != 0:
        raise ValueError('completion numerator is not divisible by x squared')
    return sp.Add(*(coefficient*x**(power[0]-2)
                    for power, coefficient in polynomial.terms()))


def square_completion(f, variables, u, buddy):
    """Lemma lem:completion: complete f = f_0 + x^2 z to a coordinate (here z is called buddy).

    Requires f_0|_{x=0} = c u + beta with constant c != 0 and beta independent of u (the paper's offset,
    here called offset). buddy is the unused slot z_(k+2) of Proposition prop:induction. All coordinates
    besides u and buddy, including x = variables[0], are parameters. Returns forward, inverse and metadata;
    metadata['slope'] is c and metadata['inverse_jet'] is the paper's psi_x. Both Jacobians are -1.
    """
    x = variables[0]
    f = sp.expand(f)
    if sp.diff(f, buddy) != x*x:
        raise ValueError('the unused buddy must have coefficient exactly x squared')
    f0 = f.subs(buddy, 0)
    jet0 = sp.expand(f0.subs(x, 0))
    slope = sp.diff(jet0, u)
    if slope == 0 or slope.free_symbols:
        raise ValueError('the boundary slope must be a nonzero constant')
    offset = sp.expand(jet0-slope*u)
    jet1 = sp.expand(sp.diff(f0, x).subs(x, 0))
    base_inverse = (u-offset)/slope
    inverse_jet = sp.expand(base_inverse-x*jet1.subs(u, base_inverse)/slope)
    forward = list(variables)
    forward[variables.index(u)] = f
    forward[variables.index(buddy)] = divide_x_squared(
        u-inverse_jet.subs(u, f), x)
    inverse = list(variables)
    inverse[variables.index(u)] = sp.expand(inverse_jet+x*x*buddy)
    inverse[variables.index(buddy)] = divide_x_squared(
        u-f0.subs(u, inverse[variables.index(u)]), x)
    return tuple(forward), tuple(inverse), dict(slope=slope, inverse_jet=inverse_jet)


def three_dimensional_map(n, parameters=None):
    """Return E_{n,lambda}, its source and a stage audit (Proposition prop:induction, Theorem thm:descent-main).

    parameters are the fixed values of A_2, C_3, ..., C_(n-2), in that order. Omitting it uses symbolic
    parameters. The map is (C_(n-1), C_n, A_0) in the source (x, s_(n-1), s_n), returned as the symbols
    (x, z_(n-1), z_n). The audit holds one entry per step k = 3..n-2, with the slope c_k in 'slope'.
    No claim about the run time of arbitrary n is made.
    """
    components, variables, theta = initial_chart(n)
    x = variables[0]
    if parameters is None:
        parameters = sp.symbols(f'lambda2:{n-1}')
    parameters = tuple(map(sp.sympify, parameters))
    if len(parameters) != n-3:
        raise ValueError('need n-3 fixed lower coefficients')
    chart = dict(zip(variables, theta))
    pulled = [sp.expand(c.subs(chart, simultaneous=True).subs(variables[1], parameters[0]))
              for c in components]
    assert pulled[-2] == parameters[0]
    active = tuple(v for v in variables if v != variables[1])
    audit = []
    for k in range(3, n-1):
        u, buddy = variables[k-1], variables[k+1]
        f = pulled[k-3]
        forward, inverse, data = square_completion(f, active, u, buddy)
        substitution = dict(zip(active, inverse))
        # Specialize the coordinate being fixed before expanding the next map.
        substitution = {v: e.subs(u, parameters[k-2]) for v, e in substitution.items()}
        pulled = [sp.expand(c.subs(substitution, simultaneous=True)) for c in pulled]
        assert pulled[k-3] == parameters[k-2]
        audit.append(dict(k=k, f=f, variables=active, u=u, buddy=buddy,
                          forward=forward, inverse=inverse, **data))
        active = tuple(v for v in active if v != u)
    assert active == (x, variables[-2], variables[-1])
    return (pulled[n-4], pulled[n-3], pulled[-1]), active, parameters, audit


==> anc/scripts/verify_marked_root_descent.py <==
"""The first coefficient A_2 of K_n is a source coordinate for n >= 4 (paper Section 3.2, eq:first-chart).

By eq:low-coefficients,

    A_2 = x * ( -3/2 p^2 z_3 + x z_4 ) + g_n(x, y),      p = 1 + xy,   g_n(0, y) = c_2 y,  c_2 = -(n-2)/2.

The row (-3/2 p^2, x) is unimodular because p^2 = 1 modulo x. It is the first row of the matrix
M = [[-3p^2/2, x], [2y + xy^2, -2/3]] of determinant one. The first chart is built in three steps:
  1. (U, s_4) = M (z_3, z_4), so that A_2 = x U + g_n;
  2. the shear s_3 = U + (g_n - c_2 y)/x, so that A_2 = c_2 y + x s_3;
  3. v_2 = c_2 y + x s_3 replaces y.
The script composes these steps as polynomial automorphisms with verified polynomial inverses, for n = 4, 5, 6.

At n = 3 there is no z_4, so the row is not unimodular, and Theorem thm:descent-main is stated for n >= 4.

For n = 4, fixing v_2 gives the three-dimensional map E_{4,lambda}. The script checks that its Jacobian
determinant is one in the source order (x, s_3, s_4) with outputs (C_3, C_4, A_0). Its geometric degree eight
is Theorem thm:descent-main; the explicit lambda = 0 map is checked in verify_marked_root_descent_exposition.py.
"""

import sympy as sp

from coordinate_boundary import compose_maps, verify_inverse
from marked_root import marked_root_map


def straightening(n):
    """The first chart Theta of eq:first-chart: A_2 o Theta = v_2.

    The new coordinates (x, v_2, s_3, s_4, z_5, ...) occupy the slots of (x, y, z_3, z_4, z_5, ...), so the
    returned sympy symbols keep the old names: the symbol y stands for v_2, z3 for s_3 and z4 for s_4.
    """
    components, variables, _, _ = marked_root_map(n)
    second = sp.expand(components[-2])
    x, y, z3, z4 = variables[:4]
    rest = tuple(variables[4:])
    # Rows of M: the first is read off from A_2, the second is its completion to det M = 1.
    row = (sp.expand(sp.diff(second, z3)/x), sp.expand(sp.diff(second, z4)/x))
    companion = (2*y+x*y**2, sp.Rational(-2, 3))
    assert sp.expand(row[0]*companion[1]-row[1]*companion[0]) == 1
    # Step 1: (U, s_4) = M (z_3, z_4).
    forward = (x, y, sp.expand(row[0]*z3+row[1]*z4),
               sp.expand(companion[0]*z3+companion[1]*z4))+rest
    inverse = (x, y, sp.expand(companion[1]*z3-row[1]*z4),
               sp.expand(-companion[0]*z3+row[0]*z4))+rest
    verify_inverse(forward, inverse, variables)
    pulled = sp.expand(compose_maps((second,), inverse, variables)[0])
    c2 = sp.expand(pulled.subs(x, 0)/y)
    assert c2 == sp.Rational(-(n-2), 2), (n, c2)
    # Step 2: the shear by (g_n - c_2 y)/x gives s_3.
    g_shift = sp.expand(sp.cancel((pulled-c2*y)/x)-z3)
    assert not g_shift.has(z3) and not g_shift.has(z4)
    shear = (x, y, sp.expand(z3+g_shift), z4)+rest
    unshear = (x, y, sp.expand(z3-g_shift), z4)+rest
    verify_inverse(shear, unshear, variables)
    # Step 3: v_2 = c_2 y + x s_3 replaces y.
    final = (x, sp.expand(c2*y+x*z3), z3, z4)+rest
    unfinal = (x, sp.expand((y-x*z3)/c2), z3, z4)+rest
    verify_inverse(final, unfinal, variables)
    theta = compose_maps(compose_maps(inverse, unshear, variables),
                         unfinal, variables)
    assert sp.expand(compose_maps((second,), theta, variables)[0]-y) == 0
    return components, variables, theta


for dimension in (4, 5, 6):
    components, variables, theta = straightening(dimension)

# The descended map E_{4,lambda} in source coordinates (x, s_3, s_4), outputs (C_3, C_4, A_0).
components, variables, theta = straightening(4)
y = variables[1]
straight = compose_maps(components, theta, variables)
slot = len(components)-2
assert sp.expand(straight[slot]-y) == 0

value = sp.Symbol("lambda2")
restricted = [sp.expand(c.subs(y, value))
              for index, c in enumerate(straight) if index != slot]
source = [v for v in variables if v != y]
determinant = sp.expand(sp.Matrix(restricted).jacobian(sp.Matrix(source)).det())
assert determinant == 1, determinant
assert [sp.Poly(c, *source).total_degree() for c in restricted] == [16, 18, 10]

print("marked-root descent checks passed: eq:first-chart makes A_2 a source coordinate for "
      "n = 4, 5, 6, and E_{4,lambda} has Jacobian determinant one")


==> anc/scripts/verify_marked_root_descent_exposition.py <==
"""Exact controls for the derivations written out in the descent paper's final revision (27 September 2026).

Checks, for the identities that papers/marked-root-descent now derives in the text:
 1. Lemma shape: [T]Phi_n = 1; C_k = p^eps z_k - 2px z_(k+1) + x^2 z_(k+2) + (x,y-polynomial); the closed forms of A_2, A_0;
    the boundary values at x = 0; the triangular determinants p^(2n-3) (high block) and -x^(2n-3)/2 (low block).
 2. Prop. harish: det d(t,a)/d(x,y) = -t a^2, det d(A2,A0)/d(t,a) = -(m/(2t)) a^(2m-1), det JK_n = m/2, the p = 0 formula.
 3. The n = 3 example (C3, A2, A0, determinant 1/2).
 4. First chart: det M = 1, x | g_n - cy, the boundary offsets beta_3, beta_4, composite Jacobian c = -m/2.
 5. Completion lemma: the model example f = u + x u^2 + x^2 z; the explicit map E_{4,0} displayed in Section 3.
 6. Prop. induction: slopes c_k (-2/3, -3/2, 2/3, 3/2, ...) and offsets depending only on earlier coefficient coordinates;
    the inverse boundary slope -c_k and the second-jet offset h'(alpha)*h(alpha)/c_k-j(alpha) (eq:induction-offset).
Writes results/marked_root_descent_exposition.json.
"""
import hashlib
import json
from pathlib import Path
import time

import sympy as sp

from marked_root import marked_root_map, T
from marked_root_descent import initial_chart, square_completion, three_dimensional_map

ROOT = Path(__file__).resolve().parents[1]


def shape(n):
    comps, vs, lin, _ = marked_root_map(n)
    x, y = vs[:2]
    zs = vs[2:]
    p = 1+x*y
    m = n-2
    assert sp.expand(lin-1) == 0
    C = {k: comps[k-3] for k in range(3, n+1)}
    A2, A0 = comps[-2], comps[-1]
    zmap = {j: zs[j-3] for j in range(3, n+1)}
    for k in range(3, n+1):
        expected = {k: p**(3 if k == 3 else 2), k+1: -2*p*x, k+2: x**2}
        for j in range(3, n+1):
            d = sp.expand(sp.diff(C[k], zmap[j]) - expected.get(j, 0))
            assert d == 0, (n, k, j, d)
    g = -sp.Rational(m, 2)*y-sp.Rational(n*(n+1), 2)*x*y**2-sp.Rational(3*n, 2)*x**2*y**3
    z4 = zmap[4] if n >= 4 else 0
    assert sp.expand(A2-(x*(-sp.Rational(3, 2)*p**2*zmap[3]+x*z4)+g)) == 0
    assert sp.expand(A0-(x-sp.Rational(n, 2)*x**2*y-x**3*zmap[3]/2)) == 0
    at0 = {x: 0}
    assert sp.expand(A2.subs(at0)+sp.Rational(m, 2)*y) == 0
    assert sp.expand(C[3].subs(at0)-(zmap[3]+(sp.binomial(n-1, 2)+n)*y**2)) == 0
    for j in range(4, n+1):
        assert sp.expand(C[j].subs(at0)-(zmap[j]+(-1)**(j-1)*sp.binomial(n-1, j-1)*y**(j-1))) == 0
    high = sp.Matrix([[sp.diff(C[k], zmap[j]) for j in range(3, n+1)] for k in range(3, n+1)])
    assert sp.factor(high.det()-p**(2*n-3)) == 0
    low_rows = [A0]+([A2] if n >= 4 else [])+[C[k] for k in range(3, n-1)]
    low = sp.Matrix([[sp.diff(r, zmap[j]) for j in range(3, n+1)] for r in low_rows])
    assert sp.factor(low.det()+x**(2*n-3)/2) == 0
    # p = 0 stratum
    xi = sp.Symbol('xi', nonzero=True)
    Phi = sum(c*T**k for k, c in zip(range(3, n+1), comps[:n-2]))+A2*T**2+T-A0
    at_inf = sp.expand(Phi.subs({x: xi, y: -1/xi}))
    rhs = -xi**(-m)*(T+xi)**(n-1)+n*T-n*xi/2+xi**3*zmap[3]/2+xi**2*sum(zmap[j]*T**(j-2) for j in range(4, n+1))
    assert sp.simplify(at_inf-sp.expand(rhs)) == 0
    return n


def harish_determinants(n):
    m = n-2
    t, a = sp.symbols('t a', nonzero=True)
    Cs = sp.symbols('C3:%d' % (n+1))
    A2 = (a**m-1-sum(j*Cs[j-3]*t**(j-1) for j in range(3, n+1)))/(2*t)
    A0 = sum(Cs[j-3]*t**j for j in range(3, n+1))+A2*t**2+t
    J = sp.Matrix([[sp.diff(A2, t), sp.diff(A2, a)], [sp.diff(A0, t), sp.diff(A0, a)]])
    assert sp.simplify(J.det()+sp.Rational(m, 2)/t*a**(2*m-1)) == 0
    x, y = sp.symbols('x y')
    p = 1+x*y
    Jta = sp.Matrix([[sp.diff(x/p, x), sp.diff(x/p, y)], [sp.diff(1/p, x), sp.diff(1/p, y)]])
    assert sp.simplify(Jta.det()+(x/p)*(1/p)**2) == 0
    comps, vs, _, _ = marked_root_map(n)
    assert sp.expand(sp.Matrix(comps).jacobian(sp.Matrix(vs)).det()) == sp.Rational(m, 2)
    return n


def n3_example():
    comps, (x, y, z3), _, _ = marked_root_map(3)
    C3, A2, A0 = comps
    assert sp.expand(C3-(1+x*y)*(x**2*y**2*z3+2*x*y*z3+z3+3*x*y**3+4*y**2)) == 0
    assert sp.expand(A2+sp.Rational(1, 2)*(3*x**3*y**2*z3+6*x**2*y*z3+3*x*z3+9*x**2*y**3+12*x*y**2+y)) == 0
    assert sp.expand(A0-(x-sp.Rational(3, 2)*x**2*y-x**3*z3/2)) == 0
    assert sp.expand(sp.Matrix(comps).jacobian(sp.Matrix([x, y, z3])).det()) == sp.Rational(1, 2)
    return 'C3, A2, A0 and det = 1/2 match the text'


def first_chart(n):
    comps, vs, theta = initial_chart(n)
    x, v2, s3, s4 = vs[:4]       # new coordinates (x, v_2, s_3, s_4) in the slots of (x, y, z_3, z_4)
    y = sp.Symbol('y')
    p = 1+x*y
    c2 = -sp.Rational(n-2, 2)
    M = sp.Matrix([[-sp.Rational(3, 2)*p**2, x], [2*y+x*y**2, -sp.Rational(2, 3)]])
    assert sp.expand(M.det()) == 1
    g = c2*y-sp.Rational(n*(n+1), 2)*x*y**2-sp.Rational(3*n, 2)*x**2*y**3     # g_n
    assert sp.expand(g-c2*y).subs(x, 0) == 0
    oldy, z3, z4 = theta[1], theta[2], theta[3]          # eq:first-chart
    at0 = {x: 0}
    assert sp.expand(oldy.subs(at0)-v2/c2) == 0         # eq:first-chart-boundary
    beta3 = -sp.Rational(n*(n+1), 3)*(v2/c2)**2
    beta4 = -2*v2/c2*(s3+sp.Rational(n*(n+1), 2)*(v2/c2)**2)
    assert sp.expand(z3.subs(at0)-(-sp.Rational(2, 3)*s3+beta3)) == 0
    assert sp.expand(z4.subs(at0)-(-sp.Rational(3, 2)*s4+beta4)) == 0
    # A_2 pulled back is the coordinate v_2
    A2 = comps[-2]
    assert sp.expand(A2.subs(dict(zip(vs, theta)), simultaneous=True)-v2) == 0
    # Jacobian of the inverse chart (new -> old) is 1/c_2 on the block (v_2, s_3, s_4) -> (y, z_3, z_4)
    Jinv = sp.Matrix([oldy, z3, z4]).jacobian(sp.Matrix([v2, s3, s4]))
    assert sp.simplify(Jinv.det()-1/c2) == 0
    return {'n': n, 'c2': str(c2)}


def completion_model():
    x, u, z = sp.symbols('x u z')
    f = u+x*u**2+x**2*z
    forward, inverse, data = square_completion(f, (x, u, z), u, z)
    w = forward[2]
    assert sp.expand(w-(u-(f-x*f**2))/x**2) == 0
    assert sp.Poly(sp.expand(w), x, u, z)  # polynomial
    return {'w': str(sp.expand(w))}


def e40_example():
    comps, vs, theta = initial_chart(4)
    x, v2, u, w = vs             # (x, v_2, s_3, s_4); the paper's example writes (u, w) = (s_3, s_4)
    sub = dict(zip(vs, theta))
    C3, C4, A2, A0 = [sp.expand(c.subs(sub, simultaneous=True).subs(v2, 0)) for c in comps]
    p = 1+x**2*u
    B = (3*w+4*x*u**2+9*x**2*u*w+48*x**3*u**3+9*x**4*u**2*w+86*x**5*u**4
         + 3*x**6*u**3*w+56*x**7*u**5+12*x**9*u**6)
    assert A2 == 0
    assert sp.expand(A0-(x-sp.Rational(5, 3)*x**3*u+x**4*w/2+sp.Rational(10, 3)*x**5*u**2+2*x**7*u**3)) == 0
    assert sp.expand(C4+p*B/2) == 0
    assert sp.expand(C3-(2*x*B-x**2*u**2-2*u)/3) == 0
    det = sp.expand(sp.Matrix([C3, C4, A0]).jacobian(sp.Matrix([x, u, w])).det())
    assert det == 1, det
    return 'E_{4,0} = (r, q, b) = (C_3, C_4, A_0) matches the text; det = 1 in (x, s_3, s_4)'


def induction_offsets():
    out = []
    for n in (5, 6):
        _, _, params, audit = three_dimensional_map(n)
        for a in audit:
            x = a['variables'][0]
            jet0 = sp.expand(a['f'].subs(a['buddy'], 0).subs(x, 0))
            offset = sp.expand(jet0-a['slope']*a['u'])
            allowed = set(params[:a['k']-2])            # lambda2..lambda_(k-1)
            assert offset.free_symbols <= allowed, (n, a['k'], offset.free_symbols)
            # In the inverse map the old slot symbols denote the new coordinates.
            # Compare the actual inverse boundary with the independently expanded
            # second-jet formula in eq:induction-offset, including its allowed variables.
            u, buddy, c = a['u'], a['buddy'], a['slope']
            f0 = sp.Poly(a['f'].subs(buddy, 0), x)
            h, j = f0.nth(1), f0.nth(2)
            alpha = (u-offset)/c
            expected_offset = sp.expand((sp.diff(h, u)*h/c-j).subs(u, alpha))
            inverse_boundary = sp.expand(a['inverse'][a['variables'].index(buddy)].subs(x, 0))
            assert sp.diff(inverse_boundary, buddy) == -c, (n, a['k'])
            assert sp.expand(inverse_boundary+c*buddy-expected_offset) == 0, (n, a['k'])
            next_slot = a['variables'][a['variables'].index(u)+1]
            assert expected_offset.free_symbols <= allowed | {u, next_slot}, (n, a['k'])
            out.append({'n': n, 'k': a['k'], 'slope': str(c),
                        'offset_depends_on': sorted(map(str, offset.free_symbols)),
                        'inverse_boundary_slope': str(-c),
                        'second_jet_offset_verified': True,
                        'new_offset_depends_on': sorted(map(str, expected_offset.free_symbols))})
    # slopes for n = 8 at a numerical parameter point
    _, _, _, audit = three_dimensional_map(8, parameters=(1, -2, sp.Rational(1, 3), 2, -1))
    slopes = [a['slope'] for a in audit]
    assert slopes == [-sp.Rational(2, 3), -sp.Rational(3, 2), sp.Rational(2, 3), sp.Rational(3, 2)], slopes
    return {'symbolic': out, 'slopes_n8': [str(s) for s in slopes]}


def main():
    start = time.monotonic()
    rec = {'date': '2026-09-27', 'driver_sha256': hashlib.sha256(Path(__file__).read_bytes()).hexdigest()}
    rec['lemma_shape_n'] = [shape(n) for n in range(3, 10)]
    rec['harish_determinants_n'] = [harish_determinants(n) for n in range(3, 8)]
    rec['n3_example'] = n3_example()
    rec['first_chart'] = [first_chart(n) for n in range(4, 9)]
    rec['completion_model'] = completion_model()
    rec['e40_example'] = e40_example()
    rec['induction'] = induction_offsets()
    rec['all_checks_pass'] = True
    rec['elapsed_seconds'] = round(time.monotonic()-start, 1)
    rec['scope'] = 'Exact controls for identities derived in the text; the uniform statements are proved in the paper.'
    (ROOT/'results/marked_root_descent_exposition.json').write_text(json.dumps(rec, indent=1)+'\n')
    print(json.dumps(rec, indent=1))
    print('ALL CHECKS PASS')


if __name__ == '__main__':
    main()


==> anc/scripts/verify_marked_root_geometry.py <==
"""Exact controls for Section 2 of papers/marked-root-descent (Proposition prop:harish).

1. Reconstruction on the three strata of the proof (finite root t != 0 with marking a, the zero root, the root
   at infinity) reproduces the target polynomial P under K_n = (C_3, ..., C_n, A_2, A_0), n = 3..9.
2. The fibre formula eq:fibre-count, #K_n^{-1}(P) = m s(P) - (m-1) 1_{P(0)=0}, over every multiplicity
   partition (n <= 10) and every degree drop at infinity.
3. The determinant factor det d(A_2, A_0)/d(t, a) = -(m/(2t)) a^(2m-1) of the proof, n = 3..10.
"""

import sympy as sp

from marked_root import T, attainable_counts, fibre_profile, marked_root_map, reconstruct


def partitions(total, minimum=1):
    if not total:
        yield ()
    for first in range(minimum, total+1):
        for rest in partitions(total-first, first):
            yield (first,) + rest


def check_image(polynomial, n, point):
    components, variables, linear, degree = marked_root_map(n)
    assert linear == 1 and degree == n
    expected = [polynomial.nth(k) for k in range(3, n+1)]
    expected += [polynomial.nth(2), -polynomial.nth(0)]
    substitution = dict(zip(variables, point))
    actual = [sp.cancel(c.subs(substitution, simultaneous=True)) for c in components]
    assert actual == expected, (n, point, actual, expected)


chart_checks = 0
for n in range(3, 10):
    for t, a in ((sp.Integer(2), sp.Integer(-2)), (sp.Integer(-1), sp.Integer(3))):
        # P has root t with P'(t) = a^m; the quadratic coefficient makes [T]P = 1.
        quadratic = (a**(n-2)-1+n*(-t)**(n-1))/(2*t)
        polynomial = sp.Poly(a**(n-2)*(T-t)+quadratic*(T-t)**2+(T-t)**n, T)
        check_image(polynomial, n, reconstruct(polynomial, n, root=t, a=a))
        chart_checks += 1
    polynomial = sp.Poly(T+sum((k-1)*T**k for k in range(2, n+1)), T)
    check_image(polynomial, n, reconstruct(polynomial, n, root=0))
    polynomial = sp.Poly(5+T-T**(n-1)/sp.Integer(2)**(n-2), T)
    check_image(polynomial, n, reconstruct(polynomial, n, infinity_x=2))
    chart_checks += 2

# Every partition, with and without a distinguished zero root. Positive,
# distinct finite roots guarantee that normalization does not divide by zero.
profile_checks = 0
for n in range(3, 11):
    obtained = set()
    for partition in partitions(n):
        for mark_zero in (False, True):
            if mark_zero and 1 not in partition:
                continue
            exponents = list(partition)
            polynomial = sp.S.One
            if mark_zero:
                exponents.remove(1)
                polynomial = T
            for root, multiplicity in enumerate(exponents, 1):
                polynomial *= (T-root)**multiplicity
            polynomial = sp.Poly(polynomial, T)
            polynomial = polynomial.to_field().mul_ground(1/polynomial.nth(1))
            profile = fibre_profile(polynomial, n)
            expected = (n-2)*(partition.count(1)-int(mark_zero))+int(mark_zero)
            assert profile['count'] == expected
            obtained.add(expected)
            profile_checks += 1
    assert sorted(obtained) == attainable_counts(n), (n, obtained)

# Degree drop: simple infinity contributes; multiple infinity contributes zero.
for n in range(3, 11):
    for degree in range(1, n+1):
        raw = sp.Poly(sp.prod(T-j for j in range(1, degree+1)), T)
        polynomial = raw.to_field().mul_ground(1/raw.nth(1))
        expected = (n-2)*(degree+int(degree == n-1))
        assert fibre_profile(polynomial, n)['count'] == expected
        profile_checks += 1

# Determinant factor in the proof of Proposition prop:harish: with the high
# coefficients C_3..C_n held fixed, P(t) = 0 and P'(t) = a^m give A_2 and A_0,
# and det d(A_2, A_0)/d(t, a) = -(m/(2t)) a^(2m-1). Independent symbolic C_j.
t, a = sp.symbols('t a', nonzero=True)
for n in range(3, 11):
    m = n-2
    C = sp.symbols(f'C3:{n+1}')
    A2 = (a**m-1-sum(k*C[k-3]*t**(k-1) for k in range(3, n+1)))/(2*t)
    A0 = t*t*A2+t+sum(C[k-3]*t**k for k in range(3, n+1))
    determinant = sp.det(sp.Matrix((A2, A0)).jacobian((t, a)))
    assert sp.simplify(determinant+m*a**(2*m-1)/(2*t)) == 0

for bad in (sp.Poly(2*T, T), sp.Poly(T**5+T, T),
            sp.Poly(T**4+T-sp.Symbol('parameter'), T)):
    try:
        fibre_profile(bad, 4)
    except ValueError:
        pass
    else:
        raise AssertionError('invalid normalized target accepted')

print(f'marked-root geometry passed: {chart_checks} direct chart reconstructions; '
      f'{profile_checks} partition/boundary fixtures (eq:fibre-count); '
      f'det d(A_2,A_0)/d(t,a) through n=10')


==> anc/scripts/verify_marked_root_iterated_descent.py <==
"""Exact controls for the uniform descent of paper Section 3 (Lemma lem:completion, Proposition prop:induction,
Theorem thm:descent-main).

1. Lemma lem:completion on a fixture with nonlinear jets and one parameter: polynomial inverse, both
   Jacobians equal to -1.
2. The full descent to E_{n,lambda} for n = 4..8 at lambda = 0 and for n = 5 with symbolic lambda:
   - the slopes c_3, c_4, c_5, c_6 = -2/3, -3/2, 2/3, 3/2 of Proposition prop:induction;
   - det dE_{n,lambda}/dxi = (-1)^n in xi = (x, s_(n-1), s_n) with outputs (C_(n-1), C_n, A_0).
3. A collision of K_5 transported through the actual coordinate changes to two distinct points of E_{5,0}.
"""

from itertools import permutations

import sympy as sp
from sympy.polys.rings import ring
from sympy.polys.domains import QQ

from coordinate_boundary import compose_maps, verify_inverse
from marked_root_descent import square_completion, three_dimensional_map


def polynomial_determinant(components, source, parameters=()):
    """Small exact determinant in a polynomial ring, without rational pivots."""
    algebra = ring(tuple(source)+tuple(parameters), QQ)[0]
    matrix = [[algebra.from_expr(sp.diff(f, v)) for v in source] for f in components]
    result = algebra.zero
    for permutation in permutations(range(len(source))):
        inversions = sum(permutation[i] > permutation[j]
                         for i in range(len(source)) for j in range(i+1, len(source)))
        term = algebra.one
        for i, j in enumerate(permutation):
            term *= matrix[i][j]
        result += (-1)**inversions*term
    return result.as_expr()


# Lemma lem:completion with nonlinear jets and one parameter rho in R: f = f_0 + x^2 z,
# f_0 = c u + beta + x h(u) mod x^2 with c = 3, beta = rho^2, h(u) = u^2 + rho u.
x, u, rho, z = sp.symbols('x u rho z')
variables = (x, u, rho, z)
fixture = 3*u+rho**2+x*(u**2+rho*u)+x*x*(z+u*rho+x*u**2)
forward, inverse, data = square_completion(fixture, variables, u, z)
verify_inverse(forward, inverse, variables)
assert polynomial_determinant(forward, variables) == -1
assert polynomial_determinant(inverse, variables) == -1

# The descent of Proposition prop:induction: all-parameter n=5, and lambda = 0 through n = 8.
cases = [(n, [0]*(n-3)) for n in range(4, 9)] + [(5, None)]
for n, parameters in cases:
    descended, source, fixed, audit = three_dimensional_map(n, parameters)
    formal = tuple(p for p in fixed if isinstance(p, sp.Symbol))
    assert polynomial_determinant(descended, source, formal) == (-1)**n
    expected_slopes = [sp.Rational(-2, 3), sp.Rational(-3, 2),
                       sp.Rational(2, 3), sp.Rational(3, 2)]
    for index, stage in enumerate(audit):
        assert stage['slope'] == expected_slopes[index % 4]
        # The inverse identity for the fixed coordinate is checked directly;
        # the second identity follows from the defining polynomial quotient.
        if n == 5:
            pulled = compose_maps((stage['f'],), stage['inverse'], stage['variables'])[0]
            assert sp.expand(pulled-stage['u']) == 0
    degrees = [sp.Poly(f, *source).total_degree() for f in descended]
    print(f'n={n}, parameters={fixed}: determinant {(-1)**n}, '
          f'slopes {[s["slope"] for s in audit]}, degrees {degrees}', flush=True)

# Transport a collision of K_5 through the actual coordinate changes. Two original source points with
# the same image have first-chart coordinates (x, s_3, s_4, z_5) with v_2 = A_2 = 0; after the step
# k = 3 they are two distinct points of E_{5,0} with the same image (r, q, b) = (0, 0, 1).
n = 5
descended, source, fixed, audit = three_dimensional_map(n, [0, 0])
omega = (-1+sp.sqrt(3)*sp.I)/2
points = []
for a in (sp.S.One, omega):
    # Supply a rational polynomial and verify the algebraic branch separately.
    old_x, old_y = sp.simplify(1/a), 1-a
    old_z3 = -12*a-9 if a != 1 else 0
    old_z4 = 12*a+15 if a != 1 else 0
    old_z5 = -9 if a != 1 else 0
    p = sp.simplify(1+old_x*old_y)
    g_shift = -15*old_y**2-sp.Rational(15, 2)*old_x*old_y**3      # (g_5 - c_2 y)/x
    s3 = -sp.Rational(3, 2)*p*p*old_z3+old_x*old_z4+g_shift        # U + (g_5 - c_2 y)/x
    s4 = (2*old_y+old_x*old_y**2)*old_z3-sp.Rational(2, 3)*old_z4  # second row of M
    current = tuple(map(sp.simplify, (old_x, s3, s4, old_z5)))
    stage = audit[0]
    substitution = dict(zip(stage['variables'], current))
    image = tuple(sp.simplify(sp.expand(f.subs(substitution, simultaneous=True)))
                  for f in stage['forward'])
    assert image[stage['variables'].index(stage['u'])] == 0
    point = tuple(value for variable, value in zip(stage['variables'], image)
                  if variable != stage['u'])
    actual = tuple(sp.simplify(sp.expand(f.subs(dict(zip(source, point)), simultaneous=True)))
                   for f in descended)
    assert actual == (0, 0, 1), (point, actual)
    points.append(point)
assert points[0] != points[1]
print('iterated descent passed, including the transported n=5 collision')


==> anc/scripts/verify_marked_root_monodromy.py <==
"""Exact controls for paper Section 4 (Lemma lem:pair, Lemma lem:morse, Theorem thm:monodromy-main).

No numerical path tracking.
1. eq:derivative-product: prod_i P'(t_i) = (-1)^(n(n-1)/2) q^n delta^2, delta = prod_{i<j}(t_i - t_j), n = 3..8.
2. Pair valuations: the relation group of Lemma lem:pair is the kernel of the pair-incidence matrix mod m;
   its Smith form diag(1, ..., 1, 2) gives |relations| = gcd(2, m), n = 3..30.
3. A transitive permutation group on the nm sheets of order |G_n| = m^n n!/gcd(2, m) (a control of the
   order in Theorem thm:monodromy-main, not an identification of G_n), n = 3..12.
4. Morse controls of Lemma lem:morse: T^n + T (the scaling limit z^n + z) and qT^n + P_0(T) with nonzero
   fixed lower coefficients have simple critical points and distinct critical values.
"""

from itertools import combinations
import json
from math import factorial, gcd
from pathlib import Path

import sympy as sp
from sympy.combinatorics import Permutation, PermutationGroup
from sympy.matrices.normalforms import smith_normal_form


def pair_matrix(n):
    return sp.Matrix([[int(k in edge) for k in range(n)]
                      for edge in combinations(range(n), 2)])


def abstract_group(n):
    """Blocks {i m, ..., i m + m - 1} are the root blocks; generator i swaps blocks i, i+1 with a marking twist."""
    m = n - 2
    generators = []
    for i in range(n - 1):
        images = list(range(n * m))
        for k in range(m):
            images[i*m+k] = (i+1)*m+k
            images[(i+1)*m+k] = i*m+(k+1) % m
        generators.append(Permutation(images))
    return PermutationGroup(generators)


def morse_control(g, T, b):
    """g is Morse: simple critical points and pairwise distinct critical values (resultant in b)."""
    derivative = sp.diff(g, T)
    assert sp.degree(sp.gcd(derivative, sp.diff(derivative, T)), T) == 0
    values = sp.Poly(sp.resultant(derivative, g-b, T), b)
    assert values.degree() == sp.degree(g, T) - 1
    assert sp.gcd(values, values.diff()).degree() == 0
    return values


def main():
    identities = []
    q = sp.Symbol('q')                  # leading coefficient, as in Lemma lem:pair
    for n in range(3, 9):
        roots = sp.symbols(f't0:{n}')
        derivatives = [q*sp.prod(t-u for j, u in enumerate(roots) if i != j)
                       for i, t in enumerate(roots)]   # d_i = P'(t_i)
        delta = sp.prod(roots[i]-roots[j] for i, j in combinations(range(n), 2))
        assert sp.factor(sp.prod(derivatives)/(q**n*delta**2)) == (-1)**(n*(n-1)//2)
        identities.append(n)

    smith_records = []
    for n in range(3, 31):
        normal = smith_normal_form(pair_matrix(n), domain=sp.ZZ)
        diagonal = [abs(int(normal[i, i])) for i in range(n)]
        assert diagonal == [1]*(n-1)+[2]
        relation_count = sp.prod(gcd(d, n-2) for d in diagonal)
        assert relation_count == gcd(2, n-2)
        smith_records.append(dict(n=n, diagonal=diagonal, relations=int(relation_count)))

    groups = []
    for n in range(3, 13):
        group = abstract_group(n)
        order = int(group.order())
        expected = (n-2)**n*factorial(n)//gcd(2, n-2)
        assert order == expected and group.is_transitive()
        groups.append(dict(n=n, sheets=n*(n-2), order=order,
                           abstract_generators=[list(g.array_form) for g in group.generators]))
        print(f'n={n}: exact group order {order}', flush=True)

    T, b = sp.symbols('T b')
    morse = []
    for n in range(3, 13):
        values = morse_control(T**n+T, T, b)
        morse.append(dict(n=n, critical_value_polynomial=str(values.as_expr())))
    # These controls exercise nonzero fixed coefficients, not only the limit.
    fixed = []
    for n in range(4, 9):
        P0 = T + sum((-1)**j*(j+1)*T**j for j in range(2, n-1))   # fixed lambda_j != 0
        for q in range(1, 21):
            try:
                values = morse_control(q*T**n+P0, T, b)
            except AssertionError:
                continue
            fixed.append(dict(n=n, q=q, lower=str(P0),
                              critical_value_polynomial=str(values.as_expr())))
            break
        else:
            raise AssertionError(f'no Morse control found for n={n}')

    record = dict(report='marked-root-monodromy.md', characteristic='zero over C',
                  scope='K_n and every fixed partial coordinate descent; not arbitrary nonlinear surfaces',
                  all_n_proof_in_report=True, numerical_loops_replayed=False,
                  derivative_identity_dimensions=identities, pair_matrix_smith=smith_records,
                  abstract_groups=groups, morse_limits=morse, fixed_parameter_controls=fixed,
                  paper_labels=dict(derivative_identity_dimensions='eq:derivative-product',
                                    pair_matrix_smith='lem:pair (relation group)',
                                    abstract_groups='thm:monodromy-main (order |G_n|)',
                                    morse_limits='lem:morse (scaling limit z^n + z)',
                                    fixed_parameter_controls='lem:morse (fixed lower coefficients)'))
    path = Path(__file__).resolve().parent.parent/'results/marked_root_monodromy.json'
    path.write_text(json.dumps(record, indent=2)+'\n')
    print('All monodromy controls passed.')


if __name__ == '__main__':
    main()


==> anc/scripts/verify_marked_root_normalization.py <==
"""Exact controls for paper Section 5 (Theorem thm:normal-main) and the cyclic model of Section 7.2.

1. Infinity chart eq:infinity-chart, r = -v^m - Q_0'(u) and q = u v^m + u Q_0'(u) - Q_0(u), solves Q(u) = 0
   and v^m = -Q'(u); chart determinant eq:chart-det, det d(r,q)/d(u,v) = m v^(2m-1); the gluing eq:gluing
   (off the incidence, to check the sign); P(0) = -b and P'(0) = 1; n = 3..12.
2. The source in the chart V: the low-coefficient matrix d(A_0, A_2, C_3..C_(n-2))/d(z_3..z_n) is lower
   triangular with determinant -x^(2n-3)/2, and the source point u = p/x, v = 1/x (eq:uv-reconstruction)
   reproduces r = C_(n-1) and q = C_n through eq:infinity-chart; n = 3..6.
3. A simple root at infinity is retained (q = 0 is not a boundary image).
4. The cyclic model a^m = z^l of Section 7.2 has gcd(m, l) branches, each of degree m/gcd(m, l).
"""

import json
from math import gcd
from pathlib import Path

import sympy as sp

from marked_root import T, marked_root_map, fibre_profile


def main():
    u, v, t, a, b, r, q = sp.symbols('u v t a b r q')
    charts = []
    for n in range(3, 13):
        m = n-2
        lam = {j: sp.Symbol(f'lambda{j}') for j in range(2, n-1)}
        Q0 = sum(lam[j]*u**(n-j) for j in lam)+u**(n-1)-b*u**n
        rr = -v**m-sp.diff(Q0, u)
        qq = u*v**m+u*sp.diff(Q0, u)-Q0
        Q = q+r*u+Q0
        replace = {r: rr, q: qq}
        assert sp.expand(Q.subs(replace, simultaneous=True)) == 0
        assert sp.expand((v**m+sp.diff(Q, u)).subs(replace, simultaneous=True)) == 0
        determinant = sp.det(sp.Matrix([rr, qq]).jacobian([u, v]))
        assert sp.expand(determinant-m*v**(2*m-1)) == 0

        P = q*t**n+r*t**(n-1)+sum(lam[j]*t**j for j in lam)+t-b
        # The off-incidence correction ensures the sign in the gluing is checked.
        assert sp.cancel(sp.diff(Q, u)-n*u**(n-1)*P.subs(t, 1/u)
                         +u**(n-2)*sp.diff(P, t).subs(t, 1/u)) == 0
        assert sp.cancel(((a-1)*sum(a**k for k in range(m)))-(a**m-1)) == 0
        assert P.subs(t, 0) == -b and sp.diff(P, t).subs(t, 0) == 1
        assert rr.subs(u, 0) == -v**m
        charts.append(dict(n=n, degree=n*m, r=str(rr), q=str(qq),
                           ramification_determinant=str(m*v**(2*m-1)),
                           critical_boundary_ramification=2*m,
                           unramified_missing_zero_branches=m-1))

    direct = []
    low_coefficient_recovery = []
    for n in range(3, 7):
        K, variables, _, _ = marked_root_map(n)          # K_n = (C_3, ..., C_n, A_2, A_0)
        x, y = variables[:2]
        low = [K[-1]] + ([K[-2]] + K[:n-4] if n >= 4 else [])   # (A_0, A_2, C_3, ..., C_(n-2))
        low_matrix = sp.Matrix(low).jacobian(variables[2:])
        assert all(low_matrix[i, j] == 0 for i in range(n-2) for j in range(i+1, n-2))
        low_det = sp.prod(low_matrix[i, i] for i in range(n-2))
        assert sp.expand(low_det + x**(2*n-3)/2) == 0
        low_coefficient_recovery.append(dict(n=n, determinant=str(low_det)))
        outputs = {j: K[j-3] for j in range(3, n+1)}
        outputs[2] = K[-2]
        # Chart coordinates of the source point (eq:uv-reconstruction): u = p/x, v = 1/x.
        u_src, v_src, b_src = (1+x*y)/x, 1/x, K[-1]
        Q0_src = sum(outputs[j]*u**(n-j) for j in range(2, n-1))+u**(n-1)-b_src*u**n
        expected_r = -v_src**(n-2)-sp.diff(Q0_src, u).subs(u, u_src)
        expected_q = u_src*v_src**(n-2)+(u*sp.diff(Q0_src, u)-Q0_src).subs(u, u_src)
        assert sp.cancel(expected_r-outputs[n-1]) == 0
        assert sp.cancel(expected_q-outputs[n]) == 0
        direct.append(n)

    infinity = []
    for n in range(3, 9):
        # One simple projective root is infinity; it is retained, not omitted.
        polynomial = T**(n-1)+T+1
        profile = fibre_profile(polynomial, n)
        assert profile['infinity_multiplicity'] == 1
        infinity.append(dict(n=n, profile=profile))

    z = sp.Symbol('z')
    specializations = []
    for m, ell in ((2, 1), (2, 2), (3, 2), (3, 3), (4, 2), (4, 4), (6, 4)):
        g = gcd(m, ell)
        # A root-of-unity product validates the complete factorization over C.
        w = sp.Symbol('w')
        product = sp.resultant(w**g-1, a**(m//g)-w*z**(ell//g), w)
        assert sp.expand(product-(a**m-z**ell)) == 0
        specializations.append(dict(cyclic_order=m, contact_order=ell,
                                    normalized_components=g, degree_per_component=m//g))

    record = dict(report='marked-root-finite-normalization.md',
                  scope='K_n and all fixed coordinate descents; arbitrary graph normalizations require separate work',
                  chart_controls=charts, direct_original_map_dimensions=direct,
                  low_coefficient_recovery=low_coefficient_recovery,
                  simple_infinity_controls=infinity, cyclic_specializations=specializations,
                  picard_and_homotopy_proofs_in_report=True,
                  paper_labels=dict(chart_controls='eq:infinity-chart, eq:chart-det, eq:gluing',
                                    low_coefficient_recovery='U cap V = V° (eq:uv-reconstruction)',
                                    direct_original_map_dimensions='eq:infinity-chart on the source',
                                    simple_infinity_controls='boundary eq:boundary (q = 0 retained)',
                                    cyclic_specializations='Section 7.2 cyclic model'))
    path = Path(__file__).resolve().parent.parent/'results/marked_root_normalization.json'
    path.write_text(json.dumps(record, indent=2)+'\n')
    print('All normalization, ramification and specialization controls passed.')


if __name__ == '__main__':
    main()


==> anc/scripts/verify_marked_root_sector_fibres.py <==
"""Exact and numerical controls for paper Section 6 (sections by subvarieties and factorized sectors).

Notation as in the paper: P_h(X_1, X_0) = X_0^n P(X_1/X_0), d_1 and d_0 are the partial derivatives, and
P = G H with cofactor H.
1. eq:homogeneous-derivative: (d_1 P_h)(x, p) = p on the source of K_n, n = 3..8, from eq:compiler.
2. Lemma lem:constant-cofactor: Euler's relation X_1 d_1 G_h + X_0 d_0 G_h = e G_h, used to convert between the
   two identities of eq:cofactor-identity (symbolic, e = 3, 4, 5, 7).
3. Balanced factorizations (Section 6.3): H = G'^k - G L gives Res(G, H) = Res(G, G')^k, so H vanishes at no
   simple root of G (random examples).
4. Proposition prop:base-change and Lemma lem:factor-unit: for random targets P = G H with [T]P = 1, every
   simple root t of G and every marking a with a^(n-2) = P'(t) reconstructs a source point with K_n = P, and
   p = H_h(x, p) (d_1 G_h)(x, p) there.
Writes results/marked_root_sector_fibres.json.
"""
import hashlib
import json
from pathlib import Path
import random

import sympy as sp

ROOT = Path(__file__).resolve().parents[1]
T, X1, X0 = sp.symbols('T X1 X0')


def compiler(n):
    x, y = sp.symbols('x y')
    zs = sp.symbols('z3:%d' % (n+1))
    p = 1+x*y
    extra = n*y*(y*T+sp.Rational(1, 2))+(zs[0]*(p*T+x/2) if n >= 3 else 0)+sum(zs[j-3]*T**(j-2) for j in range(4, n+1))
    Phi = sp.expand((1-y*T)**(n-1)*(p*T-x)+(p*T-x)**2*extra)
    return x, y, zs, p, Phi


def derivative_identity():
    rows = []
    for n in range(3, 9):
        x, y, zs, p, Phi = compiler(n)
        P = sp.Poly(Phi, T)
        assert P.degree() <= n and sp.expand(P.nth(1)-1) == 0
        Ph = sum(P.nth(j)*X1**j*X0**(n-j) for j in range(n+1))
        val = sp.expand(sp.diff(Ph, X1).subs({X1: x, X0: p}, simultaneous=True)-p)
        assert val == 0
        rows.append(n)
    return rows


def euler_conversion():
    for e in (3, 4, 5, 7):
        g = sp.symbols('g0:%d' % (e+1))
        Gh = sum(g[k]*X1**k*X0**(e-k) for k in range(e+1))
        assert sp.expand(X1*sp.diff(Gh, X1)+X0*sp.diff(Gh, X0)-e*Gh) == 0
    return 'X_1 d_1 G_h + X_0 d_0 G_h = e G_h (e = 3,4,5,7)'


def balanced_resultants(seed=5):
    rng = random.Random(seed)
    out = []
    for e, k in ((5, 2), (6, 3), (4, 2)):
        G = sum(sp.Rational(rng.randint(-4, 4), rng.randint(1, 3))*T**j for j in range(e))+T**e
        L = sum(sp.Rational(rng.randint(-4, 4), rng.randint(1, 3))*T**j for j in range(e-1))
        H = sp.expand(sp.diff(G, T)**k-G*L)          # H = G'^k mod G
        lhs = sp.resultant(G, H, T)
        rhs = sp.resultant(G, sp.diff(G, T), T)**k
        assert sp.simplify(lhs-rhs) == 0
        out.append([e, k])
    return out


def factorized_fibres(seed=11):
    rng = random.Random(seed)
    rows = []
    for n, e in ((5, 3), (6, 4), (6, 3), (7, 5)):
        f = n-e
        x, y, zs, p, Phi = compiler(n)
        m = n-2
        # random G (deg e) and cofactor H (deg f) with [T](G H) = 1: fix H's constant term
        g = [sp.Rational(rng.randint(-3, 3), rng.randint(1, 2)) for _ in range(e)]+[sp.Rational(rng.choice([1, 2, -1]))]
        g[1] = sp.Rational(rng.choice([1, -1, 2]), rng.randint(1, 3))     # nonzero linear coefficient
        hc = [None]+[sp.Rational(rng.randint(-3, 3), rng.randint(1, 2)) for _ in range(f)]
        h0 = sp.Symbol('h0')
        hc[0] = h0
        G = sum(c*T**j for j, c in enumerate(g))
        H = sum(c*T**j for j, c in enumerate(hc))
        sol = sp.solve(sp.Poly(sp.expand(G*H), T).nth(1)-1, h0)
        H = H.subs(h0, sol[0])
        P = sp.Poly(sp.expand(G*H), T)
        target = [P.nth(j) for j in range(n+1)]
        roots = sp.Poly(G, T).nroots(n=50)
        checked = 0
        for t0 in roots:
            if abs(sp.N(t0)) < 1e-12:
                continue
            d = sp.N(sp.diff(P.as_expr(), T).subs(T, t0), 50)
            for j in range(m):
                a0 = sp.N(d**sp.Rational(1, m)*sp.exp(2*sp.pi*sp.I*j/m), 50)
                x0, y0 = t0/a0, (1-a0)/t0
                sub = {x: x0, y: y0}
                PhiXY = sp.Poly(sp.expand(Phi.subs(sub)), T)
                eqs = [sp.expand(PhiXY.nth(jj)-target[jj]) for jj in range(3, n+1)]
                zsol = sp.solve(eqs, zs, dict=True)[0]
                PhiS = sp.Poly(sp.expand(PhiXY.as_expr().subs(zsol)), T)
                err = max(abs(sp.N(PhiS.nth(jj)-target[jj], 30)) for jj in range(n+1))
                assert err < 1e-9, err
                p0 = 1+x0*y0
                Gh = sp.expand(X0**e*G.subs(T, X1/X0))
                Hh = sp.expand(X0**f*H.subs(T, X1/X0))
                lhs = p0                                   # Lemma lem:factor-unit: p = H_h (d_1 G_h) at (x, p)
                rhs = Hh.subs({X1: x0, X0: p0})*sp.diff(Gh, X1).subs({X1: x0, X0: p0})
                assert abs(sp.N(lhs-rhs, 30)) < 1e-9
                checked += 1
        rows.append({'n': n, 'e': e, 'source_points_checked': checked, 'expected': m*sum(1 for r in roots if abs(sp.N(r)) > 1e-12)})
        assert checked == rows[-1]['expected']
    return rows


def main():
    rec = {'date': '2026-09-26', 'driver_sha256': hashlib.sha256(Path(__file__).read_bytes()).hexdigest()}
    rec['derivative_identity_n'] = derivative_identity()
    rec['euler_conversion'] = euler_conversion()
    rec['balanced_resultants'] = balanced_resultants()
    rec['factorized_fibres'] = factorized_fibres()
    rec['all_checks_pass'] = True
    rec['scope'] = ('Controls for eq:homogeneous-derivative, Prop. base-change, Lemmas factor-unit / constant-cofactor '
                    'and the balanced factorizations of Section 6.3; not proofs.')
    rec['paper_labels'] = dict(derivative_identity_n='eq:homogeneous-derivative',
                               euler_conversion='lem:constant-cofactor (eq:cofactor-identity)',
                               balanced_resultants='Section 6.3 balanced factorizations',
                               factorized_fibres='prop:base-change, lem:factor-unit')
    (ROOT/'results/marked_root_sector_fibres.json').write_text(json.dumps(rec, indent=1, default=str)+'\n')
    print(json.dumps(rec, indent=1, default=str))
    print('ALL CHECKS PASS')


if __name__ == '__main__':
    main()


==> anc/scripts/verify_power_weighted_overlap.py <==
"""Exact polynomial equivalence of E_(4,0) with AGNT Report III, (k,d)=(2,3) (paper Section 7.1, eq:power-overlap).

E_{4,0} o Psi = Lambda o F_{2,3}, where
  Psi(x, y, z) = (x, y, -2z - 4x^3y^3 - (20/3)xy^2) maps the source of F_{2,3} to the source (x, s_3, s_4) of E_{4,0},
  Lambda(A, B, C) = (-B, 3A, C), with outputs (r, q, b) of E_{4,0}.
Also checks the inverse of Psi, det JF_{2,3} = -2/3, and the published collision of F_{2,3}.
"""

import hashlib
import json
from pathlib import Path

import sympy as sp

from marked_root_descent import three_dimensional_map


def main():
    E40, (x, s3, s4), *_ = three_dimensional_map(4, [0])      # E_{4,0} in (x, s_3, s_4), outputs (r, q, b)
    y, z = sp.symbols('y z')
    variables = (x, y, z)                                      # source of F_{2,3}
    alpha = x**2*y
    F23 = (
        z*(1+alpha)**4 + x*y**2*(5*alpha**3+17*alpha**2+20*alpha+8)/3,
        4*x*z*(1+alpha)**3 + y*(20*alpha**3+48*alpha**2+33*alpha+2)/3,
        -x**4*z + x*(3-5*alpha)/3,
    )
    shift = -4*x**3*y**3-sp.Rational(20, 3)*x*y**2
    Psi = (x, y, -2*z+shift)                                   # (x, s_3, s_4) as functions of (x, y, z)
    Psi_inverse = (x, y, (shift-z)/2)                          # in the paper's (x, u, w) = (x, s_3, s_4)
    assert all(sp.expand(f.subs(dict(zip(variables, Psi_inverse)), simultaneous=True)-v) == 0
               for f, v in zip(Psi, variables))
    Lambda_F23 = (-F23[1], 3*F23[0], F23[2])
    composed = [sp.expand(f.subs({s3: Psi[1], s4: Psi[2]}, simultaneous=True)) for f in E40]
    assert all(sp.expand(f-g) == 0 for f, g in zip(composed, Lambda_F23))
    assert sp.expand(sp.Matrix(F23).jacobian(variables).det()) == -sp.Rational(2, 3)
    assert sp.expand(sp.Matrix(Psi).jacobian(variables).det()) == -2
    assert [sp.Poly(f, *variables).total_degree() for f in F23] == [13, 11, 5]
    points = [(sp.Rational(8, 3), -sp.Rational(9, 64), sp.Rational(495, 4096)),
              (sp.Rational(8, 3), sp.Rational(9, 64), -sp.Rational(225, 4096))]
    values = [tuple(sp.expand(f).subs(dict(zip(variables, p))) for f in F23) for p in points]
    assert points[0] != points[1] and values[0] == values[1] == (0, sp.Rational(9, 64), 1)
    root = Path(__file__).resolve().parents[1]
    result = dict(status='passed', scope='E_(4,0) only; no higher-n equivalence asserted',
                  identity='E_(4,0) o Psi = Lambda o F_(2,3)  (eq:power-overlap)',
                  source=[str(f) for f in Psi], source_inverse=[str(f) for f in Psi_inverse],
                  source_jacobian='-2', target='Lambda(A,B,C)=(-B,3A,C)',
                  target_inverse='Lambda^-1(r,q,b)=(q/3,-r,b)', target_jacobian='3',
                  published_jacobian='-2/3', published_degrees=[13, 11, 5],
                  collision_images=[str(v) for v in values],
                  source_url='https://agnt.gg/whitepapers/power-weighted-lifts-higher-weight-keller-maps.html',
                  script_sha256=hashlib.sha256(Path(__file__).read_bytes()).hexdigest())
    (root/'results/power_weighted_overlap.json').write_text(json.dumps(result, indent=2)+'\n')
    print('PASS: exact polynomial equivalence (eq:power-overlap), inverse of Psi, determinants and published collision')


if __name__ == '__main__':
    main()

